Weakly nonlinear dynamics of a follower-force active filament in simple shear flow

We employ weakly nonlinear theory to investigate how an externally imposed simple shear flow affects the onset of spontaneous dynamics of an inertialess active filament deforming in Stokes flow. The filament, clamped to a wall at one end, is subjected to a compressive "follower force" applied tangentially at its free end. By extending my earlier weakly nonlinear analysis of the shear-free case (J. Fluid Mech., 1007 A65, 2025), we derive a generalized amplitude equation governing the near-onset dynamics under weak shear. Analysis of the amplitude equation shows that, besides inducing a steady deflection, the shear damps the filament's intrinsic oscillations. This damping arises from a subtle nonlinear resonance between the shear and the intrinsic oscillations, scales quadratically with the shear rate, and is anisotropic---stronger in the flow direction than normal to it. Without shear, stable whirling states, where the filament tip traces a circular orbit in a plane parallel to the wall, and unstable planar-beating states are known to simultaneously emerge at a critical follower-force value, with circular whirling typically observed beyond this threshold. Shear breaks this degeneracy, driving a sequence of dynamical transitions: from circular to elliptical whirling, then to transverse beating (normal to the shear), and ultimately to steady deflection.

==> anc/SInotebook1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     59969,       1494]
NotebookOptionsPosition[     49295,       1350]
NotebookOutlinePosition[     49782,       1368]
CellTagsIndexPosition[     49739,       1365]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Quadratures defining the amplitude-equation coefficients ", "Title",
 CellChangeTimes->{{3.99762498217352*^9, 3.997625035535431*^9}, {
   3.9976250658051434`*^9, 3.997625099753152*^9}, 
   3.997625178711685*^9},ExpressionUUID->"3920250c-ce0f-4b31-9c80-\
b619475ab6cd"],

Cell["\<\
Part I of Supplementary Information to \[OpenCurlyDoubleQuote]Weakly \
nonlinear dynamics of a follower-force active filament in simple shear flow,\
\[CloseCurlyDoubleQuote] by Ory Schnitzer \
\>", "Subtitle",
 CellChangeTimes->{
  3.997625158339258*^9, {3.997639278934475*^9, 
   3.997639284567099*^9}},ExpressionUUID->"a7348bc6-517e-4b36-b2a2-\
499a68f76f38"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"f", ">", "0"}], "&&", 
    RowBox[{"\[Omega]", ">", "0"}], "&&", 
    RowBox[{"0", "<", "x", "<", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.916678541520556*^9, 
  3.9976289143846407`*^9},ExpressionUUID->"c36add49-2bc7-4baa-b510-\
9314a2b62ed0"],

Cell["\<\
Find 1d critical eigenfunction varphi(s) and critical force and frequency \
values \
\>", "Text",
 CellChangeTimes->{{3.939717692058659*^9, 
  3.939717730296874*^9}},ExpressionUUID->"111fbefc-1e3a-4256-a8e5-\
d42a23c9433f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CurlyPhi]sol", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"DSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"y", "''''"}], "[", "x", "]"}], "+", 
          RowBox[{"f", "*", 
           RowBox[{
            RowBox[{"y", "''"}], "[", "x", "]"}]}], "+", 
          RowBox[{"I", "*", "\[Omega]", "*", 
           RowBox[{"y", "[", "x", "]"}]}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"y", "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"y", "'"}], "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"y", "''"}], "[", "1", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"y", "[", "1", "]"}], "\[Equal]", "1"}]}], "}"}], ",", 
      RowBox[{"y", "[", "x", "]"}], ",", "x"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9166785075370283`*^9, 3.9166785537954273`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"fcce47ff-7773-4593-a85f-27abc295a9b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CurlyPhi]anal", "=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"y", "[", "x", "]"}], "/.", 
     RowBox[{"\[CurlyPhi]sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9166785732505207`*^9, 3.91667861920317*^9}, {
  3.916678681496477*^9, 3.916678681753469*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"af045038-2a6e-4c2f-829c-f8c85d37f8d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"con", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"\[CurlyPhi]anal", ",", "x"}], "]"}], ",", "x"}], "]"}], ",",
        "x"}], "]"}], "/.", 
     RowBox[{"x", "\[Rule]", "1"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9189913307281837`*^9, 3.9189913346020184`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"aadcc7f9-6d6e-4b36-ae81-5b051d42df9c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ev", "=", 
  RowBox[{"FindRoot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Re", "[", "con", "]"}], ",", 
      RowBox[{"Im", "[", "con", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"f", ",", "35"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Omega]", ",", "180"}], "}"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "7"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "7"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.918991263409894*^9, 3.918991388302898*^9}, {
  3.918991445982787*^9, 3.918991452701337*^9}, {3.918991501122751*^9, 
  3.9189915021456003`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"749e19ea-5e35-4f56-a88b-0f1780f77e23"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"f", "\[Rule]", "37.695430840318586`"}], ",", 
   RowBox[{"\[Omega]", "\[Rule]", "191.25863576525316`"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.918991277361116*^9, 3.918991288874119*^9}, 
   3.918991389019112*^9, {3.918991447656187*^9, 3.91899145308138*^9}, 
   3.91899150280379*^9, 3.939718431175448*^9, 3.961906158755225*^9, 
   3.997625348139063*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"62a89fdc-9fc7-4d3c-ab24-85c84e1f158b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ff", "=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"f", "/.", 
     RowBox[{"ev", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.918991489969245*^9, 3.918991524564159*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"c0a34baa-f211-4b1a-9c79-caa793b5c028"],

Cell[BoxData[
 RowBox[{
  RowBox[{"om", "=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"\[Omega]", "/.", 
     RowBox[{"ev", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.918991526403346*^9, 3.918991561641522*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"d5d9e570-73d7-46f3-9300-1819b5768cd9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CurlyPhi]", "=", 
   RowBox[{"\[CurlyPhi]anal", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"f", "\[Rule]", "ff"}], ",", 
      RowBox[{"\[Omega]", "\[Rule]", "om"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.91667872036418*^9, 3.916678737441904*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"5b47a51d-e30e-4708-a17d-77f039a6a2ba"],

Cell["Find adjoint eigenfunction phi(s)", "Text",
 CellChangeTimes->{{3.916561979815358*^9, 3.916561983474172*^9}, 
   3.9166713308093348`*^9, 3.9166786254213457`*^9, {3.916678753698188*^9, 
   3.916678788500786*^9}, {3.939717753853096*^9, 
   3.939717780282572*^9}},ExpressionUUID->"a6f462d2-6dce-402b-bfaf-\
2215bdbd031b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]sol", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"DSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"y", "''''"}], "[", "x", "]"}], "+", 
          RowBox[{"f", "*", 
           RowBox[{
            RowBox[{"y", "''"}], "[", "x", "]"}]}], "-", 
          RowBox[{"I", "*", "\[Omega]", "*", 
           RowBox[{"y", "[", "x", "]"}]}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"y", "'"}], "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"y", "''"}], "[", "0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"y", "[", "1", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"y", "[", "0", "]"}], "\[Equal]", "1"}]}], "}"}], ",", 
      RowBox[{"y", "[", "x", "]"}], ",", "x"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.916583066418873*^9, 3.916583078745028*^9}, {
  3.916589279341496*^9, 3.9165892794290524`*^9}, {3.916589507099684*^9, 
  3.916589507402673*^9}, {3.916597920876337*^9, 3.916597921001309*^9}, {
  3.916598021687883*^9, 3.916598022025468*^9}, {3.916671403566554*^9, 
  3.9166714036360893`*^9}, {3.916678817069584*^9, 3.9166788229744587`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"1a6195e9-d6c8-4bb0-8f4b-9fa530918523"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]anal", "=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"y", "[", "x", "]"}], "/.", 
     RowBox[{"\[Phi]sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9166788968334713`*^9, 3.916678913463334*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"87466e3e-cd76-4406-968d-a5eeb052ba36"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"\[Phi]anal", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f", "\[Rule]", "ff"}], ",", 
       RowBox[{"\[Omega]", "\[Rule]", "om"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.916678941374098*^9, 3.916678957987998*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"936b96e7-66c0-478c-bb58-474dd14d20c7"],

Cell["Test adjoint eigenvector (unspecified bc):", "Text",
 CellChangeTimes->{{3.916678930254216*^9, 
  3.916678932863472*^9}},ExpressionUUID->"c03bfe09-1426-4990-8912-\
a77ff84ad57e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"\[Phi]", ",", "x"}], "]"}], ",", "x"}], "]"}], ",", "x"}], 
      "]"}], "+", 
     RowBox[{"ff", "*", 
      RowBox[{"D", "[", 
       RowBox[{"\[Phi]", ",", "x"}], "]"}]}]}], ")"}], "/.", 
   RowBox[{"x", "\[Rule]", "1"}]}], ")"}]], "Input",
 CellChangeTimes->{{3.9165831967864637`*^9, 3.916583216168016*^9}, 
   3.9166715240889874`*^9, {3.9166789650596447`*^9, 3.916678993376807*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"54de56fd-9bd3-4176-af21-a36b5510e404"],

Cell[BoxData[
 RowBox[{"7.105427357601002`*^-15", "+", 
  RowBox[{"5.684341886080802`*^-14", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.916583220086027*^9, 3.916589368514718*^9, 3.9165979952527027`*^9, 
   3.91659813093482*^9, 3.916671524763233*^9, {3.916678968145885*^9, 
   3.9166789947306957`*^9}, 3.917029645935711*^9, 3.9171588384228077`*^9, 
   3.918991676617861*^9, 3.939718528463386*^9, 3.9619062433758783`*^9, 
   3.997625378473621*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"09a34789-e8ae-41dc-be21-eb504e6eadab"]
}, Open  ]],

Cell["\<\
Calculate eigenfunction derivatives and complex-conjugate derivatives \
\>", "Text",
 CellChangeTimes->{{3.9397178042879543`*^9, 
  3.939717821422225*^9}},ExpressionUUID->"3510f48e-5319-4e00-9d8f-\
dd2e02393a6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d\[CurlyPhi]", "=", 
   RowBox[{"D", "[", 
    RowBox[{"\[CurlyPhi]", ",", "x"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.91667685494331*^9, 3.91667686832064*^9}, 
   3.9166790243185062`*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"f6726f25-82d1-43b2-b8ca-1686544094e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dd\[CurlyPhi]", "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[CurlyPhi]", ",", "x"}], "]"}], ",", "x"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.91667687069173*^9, 3.916676879802641*^9}, 
   3.916679027401477*^9, {3.9166839718805*^9, 3.916683972032506*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"5f36606c-9113-4f06-85ff-98d13bfe6da6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ddd\[CurlyPhi]", "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"\[CurlyPhi]", ",", "x"}], "]"}], ",", "x"}], "]"}], ",", 
     "x"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.916676884189949*^9, 3.916676915149143*^9}, 
   3.91667902882864*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"d0d95fc9-d0a0-426c-9161-fa5cbaefbd58"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d\[Phi]", "=", 
   RowBox[{"D", "[", 
    RowBox[{"\[Phi]", ",", "x"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.916676919446312*^9, 3.916676931426877*^9}, 
   3.916679030604642*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"9e920a6c-81c9-406e-8757-28ee6e433d67"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dd\[Phi]", "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[Phi]", ",", "x"}], "]"}], ",", "x"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9166769335623407`*^9, 3.9166769447020597`*^9}, 
   3.916679033296844*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"a897b529-033f-401d-a6a6-d41f282ddc22"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ddd\[Phi]", "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"\[Phi]", ",", "x"}], "]"}], ",", "x"}], "]"}], ",", "x"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.916676945860461*^9, 3.916676960059498*^9}, 
   3.916679034505806*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"ad690538-bee3-4667-811b-855704c5b5a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c\[CurlyPhi]", "=", 
   RowBox[{"Conjugate", "[", "\[CurlyPhi]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9166790654742947`*^9, 3.916679073019124*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"8020691d-83dc-4176-b99c-3cbf4afc05ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cd\[CurlyPhi]", "=", 
   RowBox[{"Conjugate", "[", "d\[CurlyPhi]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.916679074765512*^9, 3.916679083386599*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"3931057e-e446-492f-8029-31c5c1e6de27"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cdd\[CurlyPhi]", "=", 
   RowBox[{"Conjugate", "[", "dd\[CurlyPhi]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.916679086425356*^9, 3.9166790884380283`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"205f606e-d919-4548-82e3-31ed72546c0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cddd\[CurlyPhi]", "=", 
   RowBox[{"Conjugate", "[", "ddd\[CurlyPhi]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.916679092600869*^9, 3.9166790958116713`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"2d228435-d0af-4a61-9966-e6d86b91f0c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c\[Phi]", "=", 
   RowBox[{"Conjugate", "[", "\[Phi]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.916679100673369*^9, 3.916679106089592*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"717c0892-6bcd-4988-9ebb-59effe3ae949"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cd\[Phi]", "=", 
   RowBox[{"Conjugate", "[", "d\[Phi]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9166791166929483`*^9, 3.91667911780235*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"e8fa7924-bc33-4bdf-a80b-eb3e9dde4b01"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cdd\[Phi]", "=", 
   RowBox[{"Conjugate", "[", "dd\[Phi]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9166791203927307`*^9, 3.916679121828134*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"d16a26a0-c7c4-4c3b-b7e2-e22955482567"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cddd\[Phi]", "=", 
   RowBox[{"Conjugate", "[", "ddd\[Phi]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.91667912842768*^9, 3.916679135956524*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"345ecc22-55b6-4ecc-aac0-b4e710c6bab0"],

Cell["Calculate gamma coefficient:", "Text",
 CellChangeTimes->{{3.9166716062965593`*^9, 3.916671615610561*^9}, {
  3.916672508672916*^9, 3.916672515140607*^9}, {3.939717862435711*^9, 
  3.939717867203106*^9}, {3.939718359832459*^9, 
  3.939718360486107*^9}},ExpressionUUID->"043e593c-8c21-42ce-b4fa-\
e39afba51a8b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalLambda]", "=", 
   RowBox[{"-", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"cd\[Phi]", "*", "\[CurlyPhi]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.939717878172183*^9, 3.9397178946097403`*^9}, {
  3.997625407650689*^9, 3.997625438381934*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"9275f56f-1f32-494d-afba-68d74a8bc49d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Gamma]", "=", 
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"cd\[Phi]", "*", "dd\[CurlyPhi]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}], "/", 
   "\[CapitalLambda]"}]}]], "Input",
 CellChangeTimes->{{3.9166716981671352`*^9, 3.916671721907517*^9}, {
   3.916671780383595*^9, 3.916671795452403*^9}, {3.9166791761401043`*^9, 
   3.9166792067190638`*^9}, {3.916682807213058*^9, 3.9166828084620934`*^9}, {
   3.916736367953702*^9, 3.916736368277995*^9}, {3.916736413325748*^9, 
   3.916736413671907*^9}, {3.939717909401803*^9, 3.939717911394351*^9}, 
   3.9976254446333427`*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"626b257a-3828-4679-980c-b23d2bb2e2b4"],

Cell[BoxData[
 RowBox[{"7.344802561137397`", "\[VeryThinSpace]", "+", 
  RowBox[{"5.34285028513565`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.916671719087207*^9, 3.9166717251532*^9}, {
   3.916671781020303*^9, 3.916671796296596*^9}, 3.916677026190592*^9, 
   3.91667920830937*^9, 3.916682818169582*^9, 3.916684033196475*^9, {
   3.916736407789342*^9, 3.9167364144704113`*^9}, {3.9170296621733313`*^9, 
   3.9170296907323713`*^9}, 3.917158863486086*^9, 3.918991714385154*^9, 
   3.9397185416356792`*^9, 3.961906259064075*^9, 3.9976254019649677`*^9, 
   3.997625447984585*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"cfabc144-95f6-4208-b34a-1614f7bd7222"]
}, Open  ]],

Cell["Calculate alpha coefficient ", "Text",
 CellChangeTimes->{
  3.9166725299855957`*^9, {3.916672577926879*^9, 3.9166725794361877`*^9}, 
   3.916676816820867*^9},ExpressionUUID->"622c1a6a-3b07-4db4-afe6-\
445b376cf7b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fac1", "=", 
   RowBox[{"I", "*", 
    RowBox[{"om", "/", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"cd\[Phi]", "*", "cd\[CurlyPhi]", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"d\[CurlyPhi]", "^", "2"}], "/.", 
            RowBox[{"x", "\[Rule]", "y"}]}], ")"}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "0", ",", "x"}], "}"}]}], "]"}], "-", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"cd\[Phi]", "*", "\[CurlyPhi]", "*", 
         RowBox[{"(", 
          RowBox[{"cd\[CurlyPhi]", "*", "d\[CurlyPhi]"}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.916672637216448*^9, 3.9166726378897457`*^9}, {
   3.916672779977632*^9, 3.916672780237109*^9}, {3.916672826182373*^9, 
   3.9166728347793922`*^9}, {3.916677046512817*^9, 3.916677102524355*^9}, {
   3.91667927154178*^9, 3.9166793176858873`*^9}, 3.917029710056148*^9, {
   3.939717959061166*^9, 3.939717961049601*^9}, {3.9397182775742188`*^9, 
   3.939718278196508*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"74c30fc2-854b-4525-a0ac-779b865ca524"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fac2", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"cddd\[Phi]", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"dd\[CurlyPhi]", "*", "cd\[CurlyPhi]", "*", "d\[CurlyPhi]"}], 
        "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "*", 
         RowBox[{"d\[CurlyPhi]", "^", "2"}], "*", "cdd\[CurlyPhi]"}]}], 
       ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.916672850661236*^9, 3.916672894875741*^9}, {
  3.91667683312889*^9, 3.91667683719526*^9}, {3.9166771596531754`*^9, 
  3.9166772433364573`*^9}, {3.9166793406988697`*^9, 3.916679378420561*^9}, {
  3.9170297363188066`*^9, 3.917029746113557*^9}, {3.939718280899643*^9, 
  3.9397182813314543`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"dd24d2c6-7dab-40b8-89c4-64b3844c5989"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fac3a", "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "*", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"cdd\[Phi]", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"d\[CurlyPhi]", "^", "2"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"cddd\[CurlyPhi]", "+", 
            RowBox[{"ff", "*", "cd\[CurlyPhi]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d\[CurlyPhi]", "/.", 
             RowBox[{"x", "\[Rule]", "1"}]}], ")"}], "^", "2"}], "*", "ff", "*",
           "cd\[CurlyPhi]"}], "+", 
         RowBox[{"I", "*", 
          RowBox[{"om", "/", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[CurlyPhi]", "/.", 
             RowBox[{"x", "\[Rule]", "1"}]}], ")"}], "^", "2"}], "*", 
          "cd\[CurlyPhi]"}], "-", 
         RowBox[{"I", "*", 
          RowBox[{"om", "/", "2"}], "*", "cd\[CurlyPhi]", "*", 
          RowBox[{"\[CurlyPhi]", "^", "2"}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.9166776333924828`*^9, 3.916677792603603*^9}, {
   3.916679391330093*^9, 3.916679481215424*^9}, 3.916679517895364*^9, 
   3.917029762027782*^9, {3.917029795270293*^9, 3.917029859122416*^9}, {
   3.917158960334064*^9, 3.917158960449828*^9}, {3.939718285950135*^9, 
   3.939718287218409*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"38c7a295-e326-4039-aa93-deac7edb6a6a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fac3b", "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "*", "I", "*", "om", "*", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"cdd\[Phi]", "*", "cd\[CurlyPhi]", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d\[CurlyPhi]", "^", "2"}], ")"}], "/.", 
         RowBox[{"x", "\[Rule]", "q"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "x", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "p"}], "}"}]}], "]"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.916677809827125*^9, 3.9166778337782497`*^9}, 
   3.916679430119356*^9, {3.916679494888607*^9, 3.916679515718153*^9}, 
   3.917159016027741*^9, {3.939718289108707*^9, 3.939718291460219*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"3d7e00d7-3204-450d-9e37-6e3042de009d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fac3", "=", 
   RowBox[{"fac3a", "+", "fac3b"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.916677840078079*^9, 3.916677843701445*^9}, 
   3.91667952251748*^9, {3.9397182944945*^9, 3.939718303828455*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"4e0057b9-6444-40b5-9004-5a995dbe3fcc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Alpha]", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"fac1", "+", "fac2", "+", "fac3"}], ")"}], "/", 
   "\[CapitalLambda]"}]}]], "Input",
 CellChangeTimes->{{3.916677853158263*^9, 3.916677862233326*^9}, {
  3.9397182034495792`*^9, 3.939718205093134*^9}, {3.939718308553952*^9, 
  3.9397183158891163`*^9}, {3.997625473053431*^9, 3.997625473993271*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"7b12b681-da1e-426b-b3d4-bbbf234711fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "451.0376540219303`"}], "-", 
  RowBox[{"327.5989467880976`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.9166779623966417`*^9, {3.9166795112578*^9, 3.916679523765251*^9}, 
   3.916684047820189*^9, 3.916736657233781*^9, 3.917029668859675*^9, 
   3.917029906876886*^9, 3.91703050419956*^9, 3.917159025807938*^9, 
   3.917173204572611*^9, 3.918991844053298*^9, 3.939718556446484*^9, 
   3.961906277204859*^9, {3.9976254707018127`*^9, 3.997625474567507*^9}},
 CellLabel->"Out[39]=",ExpressionUUID->"acb9d871-8760-40c4-9efd-5fd0392f10cc"]
}, Open  ]],

Cell["Calculate beta coefficient ", "Text",
 CellChangeTimes->{{3.91667803871758*^9, 3.9166780474085407`*^9}, {
  3.916679539933779*^9, 
  3.916679555884077*^9}},ExpressionUUID->"ddda14c0-ba93-43f2-8979-\
32c7a188f7a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fac4", "=", " ", 
   RowBox[{
    RowBox[{"-", "I"}], "*", 
    RowBox[{"om", "/", "2"}], "*", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"cd\[Phi]", "*", "d\[CurlyPhi]", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"cd\[CurlyPhi]", "*", "\[CurlyPhi]"}], "-", 
         RowBox[{"d\[CurlyPhi]", "*", "c\[CurlyPhi]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.916679893516452*^9, 3.9166798935173063`*^9}, {
  3.916679930374316*^9, 3.9166799702860403`*^9}, {3.916680045326139*^9, 
  3.916680050448741*^9}, {3.917029962262115*^9, 3.917029972635417*^9}, {
  3.939718320486383*^9, 3.93971832116331*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"dde55862-5017-40c6-baaa-ba4d2292f8cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fac5", "=", " ", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"cddd\[Phi]", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d\[CurlyPhi]", "^", "2"}], "*", "cdd\[CurlyPhi]"}], ")"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.916680054280768*^9, 3.916680056059895*^9}, {
  3.916681412662695*^9, 3.9166814785939827`*^9}, {3.917029987738475*^9, 
  3.917030015978683*^9}, {3.919020200465591*^9, 3.9190202163609953`*^9}, {
  3.939718324051386*^9, 3.939718324629868*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"2b94316c-8de3-4ab4-a479-0c7e9ac5ede4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fac6a", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"cdd\[Phi]", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "cd\[CurlyPhi]"}], "*", "d\[CurlyPhi]", "*", 
         RowBox[{"(", 
          RowBox[{"ddd\[CurlyPhi]", "+", 
           RowBox[{"ff", "*", "d\[CurlyPhi]"}]}], ")"}]}], "+", 
        RowBox[{"ff", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d\[CurlyPhi]", "*", "cd\[CurlyPhi]"}], ")"}], "/.", 
           RowBox[{"x", "\[Rule]", "1"}]}], ")"}], "*", "d\[CurlyPhi]"}], "+", 
        RowBox[{"I", "*", 
         RowBox[{"om", "/", "2"}], "*", "d\[CurlyPhi]", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[CurlyPhi]", "*", "c\[CurlyPhi]"}], ")"}], "/.", 
             RowBox[{"x", "\[Rule]", "1"}]}], ")"}], "-", 
           RowBox[{"c\[CurlyPhi]", "*", "\[CurlyPhi]"}]}], ")"}]}]}], ")"}]}],
      ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.916681890408462*^9, 3.916682035854024*^9}, {
   3.9167367632126427`*^9, 3.916736763418064*^9}, {3.916736807445509*^9, 
   3.91673684610601*^9}, 3.916736894357175*^9, {3.9170300259506187`*^9, 
   3.917030092026535*^9}, {3.917030373242083*^9, 3.917030373323279*^9}, {
   3.939718326769157*^9, 3.939718327354456*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"cbf70fd0-2218-46c9-a261-b6633c254ba2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fac6b", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"cdd\[Phi]", "*", "I", "*", 
     RowBox[{"om", "/", "2"}], "*", "d\[CurlyPhi]", "*", 
     RowBox[{"-", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d\[CurlyPhi]", "*", "c\[CurlyPhi]"}], ")"}], "/.", 
       RowBox[{"x", "\[Rule]", "p"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", "x", ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.916682053444522*^9, 3.916682127621583*^9}, 
   3.91703013831649*^9, {3.939718329661315*^9, 3.9397183303210497`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"aa4c73aa-a4be-40b3-afe9-3e18a011f9d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "826.0228083222953`"}], "+", 
  RowBox[{"829.8464569747822`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9166821308101397`*^9, 3.916684055139698*^9, 
  3.916736919979782*^9, 3.917030182676585*^9, 3.9170304228802967`*^9, 
  3.917159033601178*^9, 3.918991862919733*^9, 3.9397185658469887`*^9, 
  3.961906282526601*^9, 3.997626457079102*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"5c69e633-5ce8-411d-8398-6adbb8f4861a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fac6", "=", 
  RowBox[{"fac6a", "+", "fac6b"}]}]], "Input",
 CellChangeTimes->{{3.91668213553691*^9, 3.916682138929763*^9}, {
  3.939718333205903*^9, 3.9397183394298077`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"56cf69bf-2492-41eb-bd27-a44be8c8fc3d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "206.545557522006`"}], "-", 
  RowBox[{"471.9038406359099`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.916682139589085*^9, 3.916684056394527*^9, 
  3.916736921388157*^9, 3.917030184922553*^9, 3.9170304253339577`*^9, 
  3.9171590343709593`*^9, 3.918991865821376*^9, 3.9397185666581173`*^9, 
  3.9619062838903637`*^9, 3.997626458473434*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"926532ce-3f1d-4ccd-8cba-ea5aad5750ea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Beta]", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"fac4", "+", "fac5", "+", "fac6"}], ")"}], "/", 
   "\[CapitalLambda]"}]}]], "Input",
 CellChangeTimes->{{3.916682159046831*^9, 3.916682166294098*^9}, {
  3.939718208696457*^9, 3.939718210188641*^9}, {3.939718342294595*^9, 
  3.939718348860952*^9}, {3.99762646017241*^9, 3.997626461078603*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"95f70a57-825c-4ad6-80ef-264f5a8fdb7b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "517.9738818227444`"}], "+", 
  RowBox[{"353.952173063253`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9166821669147587`*^9, 3.916684057394147*^9, 
  3.9167369228282557`*^9, 3.917030187393751*^9, 3.917030428212618*^9, 
  3.917159035156776*^9, 3.917173196723867*^9, 3.918991866954693*^9, 
  3.919020235218712*^9, 3.939718567480736*^9, 3.9619062850387373`*^9, 
  3.99762646173934*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"22e5a92e-45e9-435c-8cb0-bc16e6956d6a"]
}, Open  ]],

Cell["The three shear-free coefficients: ", "Text",
 CellChangeTimes->{{3.939718377049642*^9, 3.939718384175247*^9}, {
  3.9619067266940737`*^9, 
  3.9619067279550323`*^9}},ExpressionUUID->"fa339d19-4759-4c28-8d9d-\
82891842884d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], "}"}]], "Input",
 CellChangeTimes->{{3.916720011138726*^9, 3.9167200270727243`*^9}, {
   3.916726782174934*^9, 3.916726782356317*^9}, {3.916736936334299*^9, 
   3.916736936802532*^9}, {3.917031304593081*^9, 3.9170313085121527`*^9}, {
   3.918991932259988*^9, 3.918991943853611*^9}, {3.9189920878675222`*^9, 
   3.918992092632332*^9}, 3.9397182150177193`*^9, {3.939718262174593*^9, 
   3.939718266463049*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"0d145660-0541-4ccc-bd8d-c82282ce09dc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "451.0376540219303`"}], "-", 
    RowBox[{"327.5989467880976`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "517.9738818227444`"}], "+", 
    RowBox[{"353.952173063253`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"7.344802561137397`", "\[VeryThinSpace]", "+", 
    RowBox[{"5.34285028513565`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",\

 CellChangeTimes->{3.9397185722159*^9, 3.961906288043169*^9, 
  3.9976264701388073`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"a9020c2c-ea79-47ff-ab2f-d93384f4c805"]
}, Open  ]],

Cell["Shear-induced steady deflection profile at F=F_c", "Text",
 CellChangeTimes->{{3.939718216975844*^9, 3.939718216976843*^9}, {
  3.961905721059348*^9, 3.961905728699345*^9}, {3.961906738435865*^9, 
  3.961906747632511*^9}},ExpressionUUID->"68de3611-264c-4b9e-ad3b-\
a2222ee98adf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lc", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"6", "*", "ff"}], ")"}]}], "*", 
     RowBox[{"x", "^", "3"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"Sqrt", "[", "ff", "]"}], "]"}], "/", 
      RowBox[{"ff", "^", "2"}]}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", "x"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"ff", "^", "2"}]}], "*", 
     RowBox[{"Cos", "[", 
      RowBox[{
       RowBox[{"Sqrt", "[", "ff", "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", 
       RowBox[{"Sqrt", "[", "ff", "]"}], "]"}], "/", 
      RowBox[{"ff", "^", 
       RowBox[{"(", 
        RowBox[{"5", "/", "2"}], ")"}]}]}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"ff", "*", "x"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"ff", "^", 
       RowBox[{"(", 
        RowBox[{"5", "/", "2"}], ")"}]}]}], "*", 
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"Sqrt", "[", "ff", "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.961905747695632*^9, 3.96190574883004*^9}, {
  3.961905793757341*^9, 3.961905866884104*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"3ca9a15f-fbad-4339-88bf-461740fbf8dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dlc", "=", 
   RowBox[{"D", "[", 
    RowBox[{"lc", ",", "x"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9619058698779488`*^9, 3.961905880024962*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"cab054cd-8d0b-412e-b360-550cf50a3207"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dlcTIP", "=", 
   RowBox[{"dlc", "/.", 
    RowBox[{"x", "->", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.961906548678046*^9, 3.961906565488055*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"b82ffb98-022e-41b7-bea7-ce8c74d97b44"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d\[CurlyPhi]TIP", "=", 
   RowBox[{"d\[CurlyPhi]", "/.", 
    RowBox[{"x", "->", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.961908373088653*^9, 3.961908383848336*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"0f891554-4941-4dd5-abf7-35436f1b1090"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ddlc", "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"lc", ",", "x"}], "]"}], ",", "x"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9619058811491632`*^9, 3.9619058957458878`*^9}, {
  3.96190669809332*^9, 3.961906698222385*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"69db99f4-c272-46c8-843f-9a72c3023306"],

Cell["Shear coefficients", "Text",
 CellChangeTimes->{{3.9619067524075737`*^9, 
  3.961906754499917*^9}},ExpressionUUID->"3ae7c075-265a-46d9-b8e9-\
cea0940f5acc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fac7", "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "*", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"cd\[Phi]", "*", "x", "*", "dlc", "*", "d\[CurlyPhi]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.997626808735849*^9, 3.997626819778089*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"68f59042-b2bb-4975-9ed0-ad5a0a90b3d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fac8", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"cdd\[Phi]", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d\[CurlyPhi]", "*", "ff", "*", 
           RowBox[{"dlcTIP", "^", "2"}]}], "-", 
          RowBox[{
           RowBox[{"dlc", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{"ddd\[CurlyPhi]", "+", 
             RowBox[{"ff", "*", "d\[CurlyPhi]"}]}], ")"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"cdd\[Phi]", "*", "d\[CurlyPhi]", "*", "p", "*", 
        RowBox[{"(", 
         RowBox[{"dlc", "/.", 
          RowBox[{"x", "->", "p"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "x", ",", "1"}], "}"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.997626826045981*^9, 3.99762701200871*^9}, {
  3.997627632145158*^9, 3.997627634502059*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"fe1838db-06e5-4349-8ad6-753b5f868c2a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fac9", " ", "=", " ", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"cddd\[Phi]", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"dlc", "*", "ddlc", "*", "d\[CurlyPhi]"}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "*", 
         RowBox[{"dlc", "^", "2"}], "*", "dd\[CurlyPhi]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.99762701431359*^9, 3.997627096476452*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"e5c8d26b-4a76-4cdf-8048-75a4ab234d3e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Xi]perp", "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"fac7", " ", "+", " ", "fac8", " ", "+", " ", "fac9"}], ")"}]}], 
   "/", "\[CapitalLambda]"}]}]], "Input",
 CellChangeTimes->{{3.997627102327381*^9, 3.9976271192818336`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"61bddbc6-aba2-4888-bb30-1f982f38fbbb"],

Cell[BoxData[
 RowBox[{"0.018193651199657008`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.00409389883219217`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.997627120348694*^9, 3.997627637264635*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"74912d06-f806-486d-b07a-dd5fe90afa89"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"fac10", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"cd\[Phi]", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"I", "*", 
          RowBox[{"om", "/", "2"}], "*", "dlc"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"d\[CurlyPhi]", "/.", 
         RowBox[{"x", "->", "p"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"dlc", "/.", 
         RowBox[{"x", "->", "p"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "0", ",", "x"}], "}"}]}], "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"cd\[Phi]", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "*", "d\[CurlyPhi]", "*", "dlc"}], "-", 
         RowBox[{"I", "*", 
          RowBox[{"om", "/", "2"}], "*", 
          RowBox[{"dlc", "^", "2"}], "*", "\[CurlyPhi]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.997627722570595*^9, 3.997627859308114*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"21eac44a-b363-4f41-a303-fe078b6a5699"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fac11", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"cdd\[Phi]", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d\[CurlyPhi]", "*", "ff", "*", 
           RowBox[{"dlcTIP", "^", "2"}]}], "-", 
          RowBox[{
           RowBox[{"dlc", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{"ddd\[CurlyPhi]", "+", 
             RowBox[{"ff", "*", "d\[CurlyPhi]"}]}], ")"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"cdd\[Phi]", "*", "d\[CurlyPhi]", "*", "p", "*", 
        RowBox[{"(", 
         RowBox[{"dlc", "/.", 
          RowBox[{"x", "->", "p"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "x", ",", "1"}], "}"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9976278655237427`*^9, 3.99762798835469*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"b6ef8787-5061-44bf-a564-e2981ead2cc8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fac12A", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"cdd\[Phi]", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"dlc", "*", "ff", "*", "d\[CurlyPhi]TIP", "*", "dlcTIP"}], "+", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "*", "d\[CurlyPhi]", "*", "dlc", "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x", "^", "2"}], "-", 
           RowBox[{"2", "*", "ff", "*", "dlcTIP"}]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9976279934186277`*^9, 3.997628028900034*^9}, {
  3.997628337229356*^9, 3.997628492557098*^9}, {3.9976285243804417`*^9, 
  3.997628533776587*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"c6a5817a-9bde-4443-8636-009462cd25b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fac12B", "=", " ", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"cdd\[Phi]", "*", "dlc", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"I", "*", 
         RowBox[{"om", "/", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[CurlyPhi]", "*", "dlc"}], ")"}], "/.", 
           RowBox[{"x", "->", "p"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "*", "p", "*", 
         RowBox[{"(", 
          RowBox[{"d\[CurlyPhi]", "/.", 
           RowBox[{"x", "->", "p"}]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "x", ",", "1"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.997628535909882*^9, 3.997628631368923*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"47a47a7d-1f06-478f-b2ed-9c32a3b421df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fac12C", " ", "=", " ", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"cdd\[Phi]", "*", "dlc", "*", "I", "*", 
      RowBox[{"om", "/", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d\[CurlyPhi]", "*", "dlc"}], ")"}], "/.", 
        RowBox[{"x", "->", "q"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "x", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "p"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.997628633686859*^9, 3.9976287273373623`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"52c18059-e754-409b-8010-2c72810b0e0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fac13", " ", "=", " ", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"cddd\[Phi]", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"dlc", "*", "ddlc", "*", "d\[CurlyPhi]"}], "+", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "*", 
         RowBox[{"dlc", "^", "2"}], "*", "dd\[CurlyPhi]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9976287322147284`*^9, 3.997628776154545*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"5f7510cc-9f0b-4db3-9d83-e9e43cda9ba5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Xi]par", " ", "=", " ", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
     "fac10", "+", "fac11", "+", "fac12A", "+", "fac12B", "+", "fac12C", "+", 
      "fac13"}], ")"}]}], "/", "\[CapitalLambda]"}]}]], "Input",
 CellChangeTimes->{{3.997628780806918*^9, 3.997628808672701*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"c5cc2509-d6e6-4826-a043-a4403097ea3d"],

Cell[BoxData[
 RowBox[{"0.049322627002714885`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.017229422857474457`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.997628809965683*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"548d2dde-c279-4f35-b13f-337d63ad6863"]
}, Open  ]],

Cell["The two shear-induced damping coefficients: ", "Text",
 CellChangeTimes->{{3.9397182191645203`*^9, 3.939718219165401*^9}, {
  3.997628942531191*^9, 
  3.997628950760571*^9}},ExpressionUUID->"730d021b-ddcb-4e92-9254-\
1dfa16db7490"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Xi]par", ",", "\[Xi]perp"}], "}"}]], "Input",
 CellChangeTimes->{{3.997628953062647*^9, 3.997628958636256*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"e74e9d77-7ee7-4932-8be2-194c4576f43f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.049322627002714885`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.017229422857474457`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.018193651199657008`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.00409389883219217`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.997628959573638*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"5b2ae5a9-3fc2-40ba-a232-0d80a749043d"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9190212770425043`*^9, 3.919021306936314*^9}, 
   3.9397182202480583`*^9},ExpressionUUID->"320a6bd2-c808-4965-9751-\
5b27c7882227"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.939718221245995*^9, 
  3.939718221246786*^9}},ExpressionUUID->"9a3a6270-65ad-495f-90e9-\
8dedd0f2b057"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.961924684174556*^9, 3.961924685024147*^9}, 
   3.96192476758589*^9},ExpressionUUID->"39623c8c-67d1-42ba-ae73-\
7c0ec6eb3ba7"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.961924766376904*^9, 
  3.961924766380179*^9}},ExpressionUUID->"d1bce778-b205-4428-a3cc-\
bd7b3186c739"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.961924691611862*^9, 3.96192472531083*^9}, 
   3.9619247615460167`*^9},ExpressionUUID->"30b0b7d5-6c01-4a5d-b63e-\
7d4339624d5c"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9619247630696993`*^9, 
  3.961924763072832*^9}},ExpressionUUID->"aec0d507-90eb-4fcb-827c-\
d92f68d675e0"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9619247330876207`*^9, 
  3.9619247579449663`*^9}},ExpressionUUID->"c6162c91-d6a5-49cd-beb4-\
b8eafb04b2a5"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.96192475912776*^9, 
  3.961924759130383*^9}},ExpressionUUID->"156aa7c2-2db4-4f01-ac09-\
3c21af9ee9b2"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.916720013879347*^9, 3.9167200140993977`*^9}, 
   3.918992122579214*^9, {3.9190213792772713`*^9, 3.919021394643207*^9}, 
   3.9397182222103*^9},ExpressionUUID->"008bffc1-8866-4d9e-9069-440037646a7f"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.939718223115761*^9, 
  3.93971822311663*^9}},ExpressionUUID->"f93c4c5e-a1d3-450d-9c2f-\
7ace12817516"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.918992123944139*^9, 
  3.918992123945035*^9}},ExpressionUUID->"5e4daebf-fc7c-49e5-82ec-\
1ffb69f89a56"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.916672802239562*^9, 3.9166728050821943`*^9}, 
   3.9190213368712378`*^9, 
   3.9397182250416393`*^9},ExpressionUUID->"b54acb99-01b8-40ae-a7e4-\
30acdd838b91"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.939718226539761*^9, 
  3.939718226540606*^9}},ExpressionUUID->"6e70dffd-75ee-4346-8022-\
6f2afcf717ea"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.916671990924543*^9, 3.9166720166025333`*^9}, 
   3.9166721331639977`*^9},ExpressionUUID->"6996cbae-aae2-4612-a953-\
a0926ada8fec"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.916672131492861*^9, 
  3.916672131494075*^9}},ExpressionUUID->"491810d5-81df-400b-93b8-\
758c14f43078"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.916586926458729*^9, 3.916586968763919*^9}, {
  3.9166716777931747`*^9, 
  3.916671685865924*^9}},ExpressionUUID->"8e2ebbce-501b-4e1d-8eaa-\
a100bfad1742"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.916671687442301*^9, 
  3.916671687447187*^9}},ExpressionUUID->"92e5abc8-75cb-4163-b893-\
69025bc15c2a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9165620617720013`*^9, 3.916562107943226*^9}, {
   3.9165621715366793`*^9, 3.916562172010373*^9}, {3.916562299188426*^9, 
   3.9165623001924458`*^9}, {3.916562331446541*^9, 3.9165623592955236`*^9}, {
   3.916583309147448*^9, 3.916583321500388*^9}, {3.9165872457936773`*^9, 
   3.9165872641702843`*^9}, {3.9165875065983458`*^9, 
   3.9165875147760677`*^9}, {3.9165888650021276`*^9, 
   3.9165888684941998`*^9}, {3.916597903292992*^9, 3.916597908396432*^9}, 
   3.939718240061159*^9},ExpressionUUID->"2f68aa0c-3147-4ff8-a78b-\
27d85dd81653"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.939718241205724*^9, 
  3.939718241206587*^9}},ExpressionUUID->"b79ecc9f-0363-4825-8750-\
b2b62e44889c"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.91658334697077*^9, 
  3.939718242380081*^9},ExpressionUUID->"2c1f6e6d-02fb-4351-bff8-\
86fc2b2143c3"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.939718243501377*^9, 
  3.9397182435022373`*^9}},ExpressionUUID->"9a6f6d91-8343-4a83-92a1-\
278d5dbdc9e2"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.916583350786512*^9, 3.916583352259919*^9}, {
   3.9165834004916487`*^9, 3.916583430660125*^9}, {3.9165865809076777`*^9, 
   3.9165866356975937`*^9}, 
   3.939718245571908*^9},ExpressionUUID->"ec24f530-b65d-40fb-a0c4-\
295f64ee2459"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.939718247202099*^9, 
  3.939718247202927*^9}},ExpressionUUID->"094b084b-5d01-43f2-97a9-\
f2d1656864fe"]
}, Open  ]]
},
WindowSize->{712, 706},
WindowMargins->{{139, Automatic}, {Automatic, 13}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"15.0 for Mac OS X ARM (64-bit) (May 19, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"fc5a3771-31cc-4792-bcda-31f2c95b3761"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 274, 4, 157, "Title",ExpressionUUID->"3920250c-ce0f-4b31-9c80-b619475ab6cd"],
Cell[853, 28, 371, 8, 114, "Subtitle",ExpressionUUID->"a7348bc6-517e-4b36-b2a2-499a68f76f38"],
Cell[1227, 38, 332, 9, 29, "Input",ExpressionUUID->"c36add49-2bc7-4baa-b510-9314a2b62ed0"],
Cell[1562, 49, 233, 6, 33, "Text",ExpressionUUID->"111fbefc-1e3a-4256-a8e5-d42a23c9433f"],
Cell[1798, 57, 1120, 30, 90, "Input",ExpressionUUID->"fcce47ff-7773-4593-a85f-27abc295a9b3"],
Cell[2921, 89, 439, 10, 29, "Input",ExpressionUUID->"af045038-2a6e-4c2f-829c-f8c85d37f8d3"],
Cell[3363, 101, 523, 14, 29, "Input",ExpressionUUID->"aadcc7f9-6d6e-4b36-ae81-5b051d42df9c"],
Cell[CellGroupData[{
Cell[3911, 119, 701, 17, 49, "Input",ExpressionUUID->"749e19ea-5e35-4f56-a88b-0f1780f77e23"],
Cell[4615, 138, 488, 10, 33, "Output",ExpressionUUID->"62a89fdc-9fc7-4d3c-ab24-85c84e1f158b"]
}, Open  ]],
Cell[5118, 151, 333, 8, 29, "Input",ExpressionUUID->"c0a34baa-f211-4b1a-9c79-caa793b5c028"],
Cell[5454, 161, 340, 8, 29, "Input",ExpressionUUID->"d5d9e570-73d7-46f3-9300-1819b5768cd9"],
Cell[5797, 171, 386, 9, 29, "Input",ExpressionUUID->"5b47a51d-e30e-4708-a17d-77f039a6a2ba"],
Cell[6186, 182, 324, 5, 33, "Text",ExpressionUUID->"a6f462d2-6dce-402b-bfaf-2215bdbd031b"],
Cell[6513, 189, 1406, 34, 90, "Input",ExpressionUUID->"1a6195e9-d6c8-4bb0-8f4b-9fa530918523"],
Cell[7922, 225, 382, 9, 29, "Input",ExpressionUUID->"87466e3e-cd76-4406-968d-a5eeb052ba36"],
Cell[8307, 236, 425, 11, 29, "Input",ExpressionUUID->"936b96e7-66c0-478c-bb58-474dd14d20c7"],
Cell[8735, 249, 184, 3, 33, "Text",ExpressionUUID->"c03bfe09-1426-4990-8912-a77ff84ad57e"],
Cell[CellGroupData[{
Cell[8944, 256, 665, 18, 29, "Input",ExpressionUUID->"54de56fd-9bd3-4176-af21-a36b5510e404"],
Cell[9612, 276, 542, 9, 33, "Output",ExpressionUUID->"09a34789-e8ae-41dc-be21-eb504e6eadab"]
}, Open  ]],
Cell[10169, 288, 222, 5, 70, "Text",ExpressionUUID->"3510f48e-5319-4e00-9d8f-dd2e02393a6f"],
Cell[10394, 295, 313, 7, 70, "Input",ExpressionUUID->"f6726f25-82d1-43b2-b8ca-1686544094e9"],
Cell[10710, 304, 418, 10, 70, "Input",ExpressionUUID->"5f36606c-9113-4f06-85ff-98d13bfe6da6"],
Cell[11131, 316, 440, 12, 70, "Input",ExpressionUUID->"d0d95fc9-d0a0-426c-9161-fa5cbaefbd58"],
Cell[11574, 330, 303, 7, 70, "Input",ExpressionUUID->"9e920a6c-81c9-406e-8757-28ee6e433d67"],
Cell[11880, 339, 369, 10, 70, "Input",ExpressionUUID->"a897b529-033f-401d-a6a6-d41f282ddc22"],
Cell[12252, 351, 430, 12, 70, "Input",ExpressionUUID->"ad690538-bee3-4667-811b-855704c5b5a2"],
Cell[12685, 365, 272, 5, 70, "Input",ExpressionUUID->"8020691d-83dc-4176-b99c-3cbf4afc05ef"],
Cell[12960, 372, 272, 5, 70, "Input",ExpressionUUID->"3931057e-e446-492f-8029-31c5c1e6de27"],
Cell[13235, 379, 276, 5, 70, "Input",ExpressionUUID->"205f606e-d919-4548-82e3-31ed72546c0b"],
Cell[13514, 386, 278, 5, 70, "Input",ExpressionUUID->"2d228435-d0af-4a61-9966-e6d86b91f0c2"],
Cell[13795, 393, 260, 5, 70, "Input",ExpressionUUID->"717c0892-6bcd-4988-9ebb-59effe3ae949"],
Cell[14058, 400, 263, 5, 70, "Input",ExpressionUUID->"e8fa7924-bc33-4bdf-a80b-eb3e9dde4b01"],
Cell[14324, 407, 266, 5, 70, "Input",ExpressionUUID->"d16a26a0-c7c4-4c3b-b7e2-e22955482567"],
Cell[14593, 414, 265, 5, 70, "Input",ExpressionUUID->"345ecc22-55b6-4ecc-aac0-b4e710c6bab0"],
Cell[14861, 421, 316, 5, 70, "Text",ExpressionUUID->"043e593c-8c21-42ce-b4fa-e39afba51a8b"],
Cell[15180, 428, 473, 12, 70, "Input",ExpressionUUID->"9275f56f-1f32-494d-afba-68d74a8bc49d"],
Cell[CellGroupData[{
Cell[15678, 444, 742, 15, 70, "Input",ExpressionUUID->"626b257a-3828-4679-980c-b23d2bb2e2b4"],
Cell[16423, 461, 672, 10, 70, "Output",ExpressionUUID->"cfabc144-95f6-4208-b34a-1614f7bd7222"]
}, Open  ]],
Cell[17110, 474, 222, 4, 70, "Text",ExpressionUUID->"622c1a6a-3b07-4db4-afe6-445b376cf7b1"],
Cell[17335, 480, 1384, 33, 70, "Input",ExpressionUUID->"74c30fc2-854b-4525-a0ac-779b865ca524"],
Cell[18722, 515, 895, 21, 70, "Input",ExpressionUUID->"dd24d2c6-7dab-40b8-89c4-64b3844c5989"],
Cell[19620, 538, 1576, 40, 70, "Input",ExpressionUUID->"38c7a295-e326-4039-aa93-deac7edb6a6a"],
Cell[21199, 580, 937, 23, 70, "Input",ExpressionUUID->"3d7e00d7-3204-450d-9e37-6e3042de009d"],
Cell[22139, 605, 316, 6, 70, "Input",ExpressionUUID->"4e0057b9-6444-40b5-9004-5a995dbe3fcc"],
Cell[CellGroupData[{
Cell[22480, 615, 459, 9, 70, "Input",ExpressionUUID->"7b12b681-da1e-426b-b3d4-bbbf234711fb"],
Cell[22942, 626, 590, 10, 70, "Output",ExpressionUUID->"acb9d871-8760-40c4-9efd-5fd0392f10cc"]
}, Open  ]],
Cell[23547, 639, 219, 4, 70, "Text",ExpressionUUID->"ddda14c0-ba93-43f2-8979-32c7a188f7a7"],
Cell[23769, 645, 844, 20, 70, "Input",ExpressionUUID->"dde55862-5017-40c6-baaa-ba4d2292f8cd"],
Cell[24616, 667, 692, 16, 70, "Input",ExpressionUUID->"2b94316c-8de3-4ab4-a479-0c7e9ac5ede4"],
Cell[25311, 685, 1563, 37, 70, "Input",ExpressionUUID->"cbf70fd0-2218-46c9-a261-b6633c254ba2"],
Cell[CellGroupData[{
Cell[26899, 726, 763, 18, 70, "Input",ExpressionUUID->"aa4c73aa-a4be-40b3-afe9-3e18a011f9d6"],
Cell[27665, 746, 471, 8, 70, "Output",ExpressionUUID->"5c69e633-5ce8-411d-8398-6adbb8f4861a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28173, 759, 278, 5, 70, "Input",ExpressionUUID->"56cf69bf-2492-41eb-bd27-a44be8c8fc3d"],
Cell[28454, 766, 472, 8, 70, "Output",ExpressionUUID->"926532ce-3f1d-4ccd-8cba-ea5aad5750ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28963, 779, 453, 9, 70, "Input",ExpressionUUID->"95f70a57-825c-4ad6-80ef-264f5a8fdb7b"],
Cell[29419, 790, 516, 9, 70, "Output",ExpressionUUID->"22e5a92e-45e9-435c-8cb0-bc16e6956d6a"]
}, Open  ]],
Cell[29950, 802, 230, 4, 70, "Text",ExpressionUUID->"fa339d19-4759-4c28-8d9d-82891842884d"],
Cell[CellGroupData[{
Cell[30205, 810, 573, 9, 70, "Input",ExpressionUUID->"0d145660-0541-4ccc-bd8d-c82282ce09dc"],
Cell[30781, 821, 596, 14, 70, "Output",ExpressionUUID->"a9020c2c-ea79-47ff-ab2f-d93384f4c805"]
}, Open  ]],
Cell[31392, 838, 285, 4, 70, "Text",ExpressionUUID->"68de3611-264c-4b9e-ad3b-a2222ee98adf"],
Cell[31680, 844, 1463, 46, 70, "Input",ExpressionUUID->"3ca9a15f-fbad-4339-88bf-461740fbf8dc"],
Cell[33146, 892, 271, 6, 70, "Input",ExpressionUUID->"cab054cd-8d0b-412e-b360-550cf50a3207"],
Cell[33420, 900, 270, 6, 70, "Input",ExpressionUUID->"b82ffb98-022e-41b7-bea7-ce8c74d97b44"],
Cell[33693, 908, 288, 6, 70, "Input",ExpressionUUID->"0f891554-4941-4dd5-abf7-35436f1b1090"],
Cell[33984, 916, 380, 9, 70, "Input",ExpressionUUID->"69db99f4-c272-46c8-843f-9a72c3023306"],
Cell[34367, 927, 162, 3, 70, "Text",ExpressionUUID->"3ae7c075-265a-46d9-b8e9-cea0940f5acc"],
Cell[34532, 932, 463, 12, 70, "Input",ExpressionUUID->"68f59042-b2bb-4975-9ed0-ad5a0a90b3d8"],
Cell[34998, 946, 1282, 35, 70, "Input",ExpressionUUID->"fe1838db-06e5-4349-8ad6-753b5f868c2a"],
Cell[36283, 983, 608, 15, 70, "Input",ExpressionUUID->"e5c8d26b-4a76-4cdf-8048-75a4ab234d3e"],
Cell[CellGroupData[{
Cell[36916, 1002, 355, 8, 70, "Input",ExpressionUUID->"61bddbc6-aba2-4888-bb30-1f982f38fbbb"],
Cell[37274, 1012, 287, 4, 70, "Output",ExpressionUUID->"74912d06-f806-486d-b07a-dd5fe90afa89"]
}, Open  ]],
Cell[37576, 1019, 1222, 34, 70, "Input",ExpressionUUID->"21eac44a-b363-4f41-a303-fe078b6a5699"],
Cell[38801, 1055, 1226, 34, 70, "Input",ExpressionUUID->"b6ef8787-5061-44bf-a564-e2981ead2cc8"],
Cell[40030, 1091, 848, 20, 70, "Input",ExpressionUUID->"c6a5817a-9bde-4443-8636-009462cd25b7"],
Cell[40881, 1113, 939, 25, 70, "Input",ExpressionUUID->"47a47a7d-1f06-478f-b2ed-9c32a3b421df"],
Cell[41823, 1140, 753, 19, 70, "Input",ExpressionUUID->"52c18059-e754-409b-8010-2c72810b0e0b"],
Cell[42579, 1161, 612, 15, 70, "Input",ExpressionUUID->"5f7510cc-9f0b-4db3-9d83-e9e43cda9ba5"],
Cell[CellGroupData[{
Cell[43216, 1180, 399, 9, 70, "Input",ExpressionUUID->"c5cc2509-d6e6-4826-a043-a4403097ea3d"],
Cell[43618, 1191, 266, 4, 70, "Output",ExpressionUUID->"548d2dde-c279-4f35-b13f-337d63ad6863"]
}, Open  ]],
Cell[43899, 1198, 237, 4, 70, "Text",ExpressionUUID->"730d021b-ddcb-4e92-9254-1dfa16db7490"],
Cell[CellGroupData[{
Cell[44161, 1206, 232, 4, 70, "Input",ExpressionUUID->"e74e9d77-7ee7-4932-8be2-194c4576f43f"],
Cell[44396, 1212, 438, 9, 70, "Output",ExpressionUUID->"5b2ae5a9-3fc2-40ba-a232-0d80a749043d"]
}, Open  ]],
Cell[44849, 1224, 179, 3, 70, "Input",ExpressionUUID->"320a6bd2-c808-4965-9751-5b27c7882227"],
Cell[45031, 1229, 152, 3, 70, "Input",ExpressionUUID->"9a3a6270-65ad-495f-90e9-8dedd0f2b057"],
Cell[45186, 1234, 174, 3, 70, "Input",ExpressionUUID->"39623c8c-67d1-42ba-ae73-7c0ec6eb3ba7"],
Cell[45363, 1239, 152, 3, 70, "Input",ExpressionUUID->"d1bce778-b205-4428-a3cc-bd7b3186c739"],
Cell[45518, 1244, 176, 3, 70, "Input",ExpressionUUID->"30b0b7d5-6c01-4a5d-b63e-7d4339624d5c"],
Cell[45697, 1249, 154, 3, 70, "Input",ExpressionUUID->"aec0d507-90eb-4fcb-827c-d92f68d675e0"],
Cell[45854, 1254, 156, 3, 70, "Input",ExpressionUUID->"c6162c91-d6a5-49cd-beb4-b8eafb04b2a5"],
Cell[46013, 1259, 151, 3, 70, "Input",ExpressionUUID->"156aa7c2-2db4-4f01-ac09-3c21af9ee9b2"],
Cell[46167, 1264, 247, 3, 70, "Input",ExpressionUUID->"008bffc1-8866-4d9e-9069-440037646a7f"],
Cell[46417, 1269, 151, 3, 70, "Input",ExpressionUUID->"f93c4c5e-a1d3-450d-9c2f-7ace12817516"],
Cell[46571, 1274, 152, 3, 70, "Input",ExpressionUUID->"5e4daebf-fc7c-49e5-82ec-1ffb69f89a56"],
Cell[46726, 1279, 207, 4, 70, "Input",ExpressionUUID->"b54acb99-01b8-40ae-a7e4-30acdd838b91"],
Cell[46936, 1285, 152, 3, 70, "Input",ExpressionUUID->"6e70dffd-75ee-4346-8022-6f2afcf717ea"],
Cell[47091, 1290, 179, 3, 70, "Input",ExpressionUUID->"6996cbae-aae2-4612-a953-a0926ada8fec"],
Cell[47273, 1295, 152, 3, 70, "Input",ExpressionUUID->"491810d5-81df-400b-93b8-758c14f43078"],
Cell[47428, 1300, 203, 4, 70, "Input",ExpressionUUID->"8e2ebbce-501b-4e1d-8eaa-a100bfad1742"],
Cell[47634, 1306, 152, 3, 70, "Input",ExpressionUUID->"92e5abc8-75cb-4163-b893-69025bc15c2a"],
Cell[47789, 1311, 587, 9, 70, "Input",ExpressionUUID->"2f68aa0c-3147-4ff8-a78b-27d85dd81653"],
Cell[48379, 1322, 152, 3, 70, "Input",ExpressionUUID->"b79ecc9f-0363-4825-8750-b2b62e44889c"],
Cell[48534, 1327, 149, 3, 70, "Input",ExpressionUUID->"2c1f6e6d-02fb-4351-bff8-86fc2b2143c3"],
Cell[48686, 1332, 154, 3, 70, "Input",ExpressionUUID->"9a6f6d91-8343-4a83-92a1-278d5dbdc9e2"],
Cell[48843, 1337, 281, 5, 70, "Input",ExpressionUUID->"ec24f530-b65d-40fb-a0c4-295f64ee2459"],
Cell[49127, 1344, 152, 3, 70, "Input",ExpressionUUID->"094b084b-5d01-43f2-97a9-f2d1656864fe"]
}, Open  ]]
}
]
*)



==> anc/SInotebook2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     83806,       2459]
NotebookOptionsPosition[     77612,       2359]
NotebookOutlinePosition[     78006,       2375]
CellTagsIndexPosition[     77963,       2372]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Symbolic-numerical validation of the amplitude equation", "Title",
 CellChangeTimes->{{3.997624066100217*^9, 3.997624135068366*^9}, 
   3.997625305168668*^9},ExpressionUUID->"154c5161-41ea-4d66-b130-\
e646210eacf3"],

Cell["\<\
Part II of Supplementary Information to \[OpenCurlyDoubleQuote]Weakly \
nonlinear dynamics of a follower-force active filament in simple shear flow,\
\[CloseCurlyDoubleQuote] by Ory Schnitzer \
\>", "Subtitle",
 CellChangeTimes->{{3.997624611686055*^9, 3.997624637963636*^9}, {
  3.99762472287707*^9, 3.9976247230215054`*^9}, {3.997624777119779*^9, 
  3.997624780042029*^9}, {3.997625113527945*^9, 3.997625135166111*^9}, {
  3.997639347057199*^9, 
  3.997639353289365*^9}},ExpressionUUID->"604bbc06-06aa-4352-b852-\
28cec0f2eea8"],

Cell["\<\
Acknowledgement: The Mathematica code in this notebook was developed with the \
assistance of Google\[CloseCurlyQuote]s Gemini 3.1 Pro.\
\>", "Text",
 CellChangeTimes->{{3.997624659901688*^9, 3.997624680170126*^9}, {
  3.997684984489112*^9, 
  3.997684985636579*^9}},ExpressionUUID->"d13b0658-195b-4ac8-808c-\
ace7f51eaf20"],

Cell[CellGroupData[{

Cell["Initialization and Custom Algebra", "Section",
 CellChangeTimes->{
  3.997624157836475*^9},ExpressionUUID->"4aa43647-a3b3-486a-a611-\
1c888707095a"],

Cell["\<\
Clears the kernel and sets up the complex-vector algebra used in the paper. \
This section defines a safe conjugation wrapper (MyConjugate) using \
Inactive[Integrate] to protect inner integrals from premature evaluation, and \
implements the projection operator appearing in the governing equations.\
\>", "Text",
 CellChangeTimes->{
  3.9976241688944187`*^9, {3.997639360280772*^9, 
   3.997639410235865*^9}},ExpressionUUID->"1829be67-ecf5-47c8-bc3a-\
661c0542d734"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", "\"\<--- 1. INITIALIZING SETUP ---\>\"", "]"}], 
   ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ex", "=", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], ";", 
   RowBox[{"ey", "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], ";", 
   RowBox[{"ez", "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W", "[", "Ts_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Wx", "[", "Ts", "]"}], ",", 
     RowBox[{"Wy", "[", "Ts", "]"}], ",", "0"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wc", "[", "Ts_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Wxc", "[", "Ts", "]"}], ",", 
      RowBox[{"Wyc", "[", "Ts", "]"}], ",", "0"}], "}"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MyConjugate", "[", "expr_", "]"}], ":=", 
   RowBox[{"Activate", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", " ", 
       RowBox[{"Integrate", "->", 
        RowBox[{"Inactive", "[", "Integrate", "]"}]}]}], ")"}], "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Complex", "[", 
         RowBox[{"a_", ",", "b_"}], "]"}], ":>", 
        RowBox[{"Complex", "[", 
         RowBox[{"a", ",", 
          RowBox[{"-", "b"}]}], "]"}]}], ",", 
       RowBox[{"Wx", "->", "Wxc"}], ",", 
       RowBox[{"Wxc", "->", "Wx"}], ",", 
       RowBox[{"Wy", "->", "Wyc"}], ",", 
       RowBox[{"Wyc", "->", "Wy"}], ",", 
       RowBox[{"var", "->", "varC"}], ",", 
       RowBox[{"varC", "->", "var"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PlusCC", "[", "expr_", "]"}], ":=", 
    RowBox[{"expr", "+", 
     RowBox[{"MyConjugate", "[", "expr", "]"}]}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ProjectionOperator", "[", 
    RowBox[{"t_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"v", "-", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", "t", "*", 
     RowBox[{"Dot", "[", 
      RowBox[{"t", ",", "v"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9976234865214233`*^9, 3.997623486521471*^9}, 
   3.997624258093857*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"8bf007eb-423e-48b4-b00b-4ec277a863c1"],

Cell[BoxData["\<\"--- 1. INITIALIZING SETUP ---\"\>"], "Print",
 CellChangeTimes->{3.9976247399459333`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"47c6d798-97ea-4519-b44b-9bb664d0848e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Exact Analytical Solutions", "Section",
 CellChangeTimes->{
  3.9976242765901327`*^9},ExpressionUUID->"53cc885f-fd00-4295-85a1-\
89323d09b9a8"],

Cell["\<\
Implements the analytical solutions derived in the manuscript for the O(\
\[Epsilon]^1/2) and O(\[Epsilon]) expansions, including the whirling (W), \
steady shear (G), and all cross-interactions (WW, GW, GG). These solutions \
are validated below. \
\>", "Text",
 CellChangeTimes->{{3.997624283503195*^9, 3.997624288783061*^9}, {
  3.997624319650124*^9, 3.997624326627145*^9}, {3.997639421061305*^9, 
  3.9976394217398033`*^9}},ExpressionUUID->"de00cdeb-31c2-4bbb-ab1e-\
fa51486f1024"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
   "Print", "[", "\"\<--- 2. EXACT ANALYTICAL SOLUTIONS ---\>\"", "]"}], 
   ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"r12W", "[", 
    RowBox[{"s_", ",", "tau_", ",", "Ts_"}], "]"}], "=", 
   RowBox[{"PlusCC", "[", 
    RowBox[{
     RowBox[{"W", "[", "Ts", "]"}], "*", 
     RowBox[{"var", "[", "s", "]"}], "*", 
     RowBox[{"Exp", "[", 
      RowBox[{"I", "*", "omega", "*", "tau"}], "]"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"t12W", "[", 
    RowBox[{"s_", ",", "tau_", ",", "Ts_"}], "]"}], "=", 
   RowBox[{"PlusCC", "[", 
    RowBox[{
     RowBox[{"W", "[", "Ts", "]"}], "*", 
     RowBox[{
      RowBox[{"var", "'"}], "[", "s", "]"}], "*", 
     RowBox[{"Exp", "[", 
      RowBox[{"I", "*", "omega", "*", "tau"}], "]"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"F12W", "[", 
    RowBox[{"s_", ",", "tau_", ",", "Ts_"}], "]"}], "=", 
   RowBox[{"PlusCC", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"W", "[", "Ts", "]"}]}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "'''"}], "[", "s", "]"}], "+", 
       RowBox[{"Fc", "*", 
        RowBox[{
         RowBox[{"var", "'"}], "[", "s", "]"}]}]}], ")"}], "*", 
     RowBox[{"Exp", "[", 
      RowBox[{"I", "*", "omega", "*", "tau"}], "]"}]}], "]"}]}], ";"}], "\n", 

 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"M12W", "[", 
     RowBox[{"s_", ",", "tau_", ",", "Ts_"}], "]"}], "=", 
    RowBox[{"PlusCC", "[", 
     RowBox[{
      RowBox[{"Cross", "[", 
       RowBox[{"ez", ",", 
        RowBox[{"W", "[", "Ts", "]"}]}], "]"}], "*", 
      RowBox[{
       RowBox[{"var", "''"}], "[", "s", "]"}], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{"I", "*", "omega", "*", "tau"}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"r12G", "[", "s_", "]"}], "=", 
   RowBox[{"g", "*", 
    RowBox[{"ell", "[", "s", "]"}], "*", "ex"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"t12G", "[", "s_", "]"}], "=", 
   RowBox[{"g", "*", 
    RowBox[{
     RowBox[{"ell", "'"}], "[", "s", "]"}], "*", "ex"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"F12G", "[", "s_", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"g", "/", "2"}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"s", "^", "2"}], "-", 
      RowBox[{"2", "*", "Fc", "*", 
       RowBox[{
        RowBox[{"ell", "'"}], "[", "1", "]"}]}]}], ")"}], "*", "ex"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"M12G", "[", "s_", "]"}], "=", 
    RowBox[{"g", "*", 
     RowBox[{
      RowBox[{"ell", "''"}], "[", "s", "]"}], "*", "ey"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"r12", "[", 
    RowBox[{"s_", ",", "tau_", ",", "Ts_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"r12W", "[", 
     RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], "+", 
    RowBox[{"r12G", "[", "s", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"t12", "[", 
    RowBox[{"s_", ",", "tau_", ",", "Ts_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"t12W", "[", 
     RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], "+", 
    RowBox[{"t12G", "[", "s", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"F12", "[", 
    RowBox[{"s_", ",", "tau_", ",", "Ts_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"F12W", "[", 
     RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], "+", 
    RowBox[{"F12G", "[", "s", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"M12", "[", 
     RowBox[{"s_", ",", "tau_", ",", "Ts_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"M12W", "[", 
      RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], "+", 
     RowBox[{"M12G", "[", "s", "]"}]}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"r1WW", "[", 
    RowBox[{"s_", ",", "tau_", ",", "Ts_"}], "]"}], "=", 
   RowBox[{"PlusCC", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "ez"}], "*", 
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"Dot", "[", 
       RowBox[{
        RowBox[{"W", "[", "Ts", "]"}], ",", 
        RowBox[{"W", "[", "Ts", "]"}]}], "]"}], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{"2", "*", "I", "*", "omega", "*", "tau"}], "]"}], "*", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"var", "'"}], "[", "q", "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "s"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"ez", "*", 
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"Dot", "[", 
       RowBox[{
        RowBox[{"W", "[", "Ts", "]"}], ",", 
        RowBox[{"Wc", "[", "Ts", "]"}]}], "]"}], "*", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"var", "'"}], "[", "q", "]"}], "*", 
         RowBox[{
          RowBox[{"varC", "'"}], "[", "q", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "s"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"t1WW", "[", 
    RowBox[{"s_", ",", "tau_", ",", "Ts_"}], "]"}], "=", 
   RowBox[{"PlusCC", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "ez"}], "*", 
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"Dot", "[", 
       RowBox[{
        RowBox[{"W", "[", "Ts", "]"}], ",", 
        RowBox[{"W", "[", "Ts", "]"}]}], "]"}], "*", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "'"}], "[", "s", "]"}], "^", "2"}], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{"2", "*", "I", "*", "omega", "*", "tau"}], "]"}]}], "-", 
     RowBox[{"ez", "*", 
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"Dot", "[", 
       RowBox[{
        RowBox[{"W", "[", "Ts", "]"}], ",", 
        RowBox[{"Wc", "[", "Ts", "]"}]}], "]"}], "*", 
      RowBox[{
       RowBox[{"var", "'"}], "[", "s", "]"}], "*", 
      RowBox[{
       RowBox[{"varC", "'"}], "[", "s", "]"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"F1WW", "[", 
    RowBox[{"s_", ",", "tau_", ",", "Ts_"}], "]"}], "=", 
   RowBox[{"PlusCC", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", "ez", "*", 
      RowBox[{"Dot", "[", 
       RowBox[{
        RowBox[{"W", "[", "Ts", "]"}], ",", 
        RowBox[{"W", "[", "Ts", "]"}]}], "]"}], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{"2", "*", "I", "*", "omega", "*", "tau"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Fc", "*", 
         RowBox[{
          RowBox[{
           RowBox[{"var", "'"}], "[", "1", "]"}], "^", "2"}]}], "+", 
        RowBox[{"I", "*", 
         RowBox[{"omega", "/", "2"}], "*", 
         RowBox[{
          RowBox[{"var", "[", "1", "]"}], "^", "2"}]}], "-", 
        RowBox[{"I", "*", 
         RowBox[{"omega", "/", "2"}], "*", 
         RowBox[{
          RowBox[{"var", "[", "s", "]"}], "^", "2"}]}], "+", 
        RowBox[{"I", "*", "omega", "*", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           RowBox[{"Integrate", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"var", "'"}], "[", "q", "]"}], "^", "2"}], ",", 
             RowBox[{"{", 
              RowBox[{"q", ",", "0", ",", "p"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", "s", ",", "1"}], "}"}]}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"ez", "*", 
      RowBox[{"Fc", "/", "2"}], "*", 
      RowBox[{"Dot", "[", 
       RowBox[{
        RowBox[{"W", "[", "Ts", "]"}], ",", 
        RowBox[{"Wc", "[", "Ts", "]"}]}], "]"}], "*", 
      RowBox[{
       RowBox[{"var", "'"}], "[", "1", "]"}], "*", 
      RowBox[{
       RowBox[{"varC", "'"}], "[", "1", "]"}]}], "-", 
     RowBox[{"ez", "*", "I", "*", 
      RowBox[{"omega", "/", "2"}], "*", 
      RowBox[{"Dot", "[", 
       RowBox[{
        RowBox[{"W", "[", "Ts", "]"}], ",", 
        RowBox[{"Wc", "[", "Ts", "]"}]}], "]"}], "*", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"var", "'"}], "[", "p", "]"}], "*", 
         RowBox[{"varC", "[", "p", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "s", ",", "1"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"M1WW", "[", 
     RowBox[{"s_", ",", "tau_", ",", "Ts_"}], "]"}], "=", 
    RowBox[{"PlusCC", "[", 
     RowBox[{
      RowBox[{"Cross", "[", 
       RowBox[{
        RowBox[{"W", "[", "Ts", "]"}], ",", 
        RowBox[{"Wc", "[", "Ts", "]"}]}], "]"}], "*", 
      RowBox[{
       RowBox[{"var", "'"}], "[", "s", "]"}], "*", 
      RowBox[{
       RowBox[{"varC", "''"}], "[", "s", "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"t1GW", "[", 
    RowBox[{"s_", ",", "tau_", ",", "Ts_"}], "]"}], "=", 
   RowBox[{"PlusCC", "[", 
    RowBox[{
     RowBox[{"-", "g"}], "*", "ez", "*", 
     RowBox[{"Dot", "[", 
      RowBox[{
       RowBox[{"W", "[", "Ts", "]"}], ",", "ex"}], "]"}], "*", 
     RowBox[{
      RowBox[{"var", "'"}], "[", "s", "]"}], "*", 
     RowBox[{
      RowBox[{"ell", "'"}], "[", "s", "]"}], "*", 
     RowBox[{"Exp", "[", 
      RowBox[{"I", "*", "omega", "*", "tau"}], "]"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"r1GW", "[", 
    RowBox[{"s_", ",", "tau_", ",", "Ts_"}], "]"}], "=", 
   RowBox[{"PlusCC", "[", 
    RowBox[{
     RowBox[{"-", "g"}], "*", 
     RowBox[{"Exp", "[", 
      RowBox[{"I", "*", "omega", "*", "tau"}], "]"}], "*", "ez", "*", 
     RowBox[{"Dot", "[", 
      RowBox[{"ex", ",", 
       RowBox[{"W", "[", "Ts", "]"}]}], "]"}], "*", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"var", "'"}], "[", "q", "]"}], "*", 
        RowBox[{
         RowBox[{"ell", "'"}], "[", "q", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "s"}], "}"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"M1GW", "[", 
    RowBox[{"s_", ",", "tau_", ",", "Ts_"}], "]"}], "=", 
   RowBox[{"PlusCC", "[", 
    RowBox[{"g", "*", 
     RowBox[{"Exp", "[", 
      RowBox[{"I", "*", "omega", "*", "tau"}], "]"}], "*", 
     RowBox[{"Cross", "[", 
      RowBox[{"ex", ",", 
       RowBox[{"W", "[", "Ts", "]"}]}], "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ell", "'"}], "[", "s", "]"}], "*", 
        RowBox[{
         RowBox[{"var", "''"}], "[", "s", "]"}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"var", "'"}], "[", "s", "]"}], "*", 
        RowBox[{
         RowBox[{"ell", "''"}], "[", "s", "]"}]}]}], ")"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F1GW", "[", 
     RowBox[{"s_", ",", "tau_", ",", "Ts_"}], "]"}], "=", 
    RowBox[{"PlusCC", "[", 
     RowBox[{"g", "*", "ez", "*", 
      RowBox[{"Dot", "[", 
       RowBox[{"ex", ",", 
        RowBox[{"W", "[", "Ts", "]"}]}], "]"}], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{"I", "*", "omega", "*", "tau"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Fc", "*", 
         RowBox[{
          RowBox[{"var", "'"}], "[", "1", "]"}], "*", 
         RowBox[{
          RowBox[{"ell", "'"}], "[", "1", "]"}]}], "+", 
        RowBox[{"I", "*", 
         RowBox[{"omega", "/", "2"}], "*", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           RowBox[{"Integrate", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"var", "'"}], "[", "q", "]"}], "*", 
              RowBox[{
               RowBox[{"ell", "'"}], "[", "q", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"q", ",", "0", ",", "p"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", "s", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"I", "*", 
         RowBox[{"omega", "/", "2"}], "*", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"var", "[", "p", "]"}], "*", 
            RowBox[{
             RowBox[{"ell", "'"}], "[", "p", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", "s", ",", "1"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "*", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           RowBox[{"p", "*", 
            RowBox[{
             RowBox[{"var", "'"}], "[", "p", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", "s", ",", "1"}], "}"}]}], "]"}]}]}], ")"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"t1GG", "[", "s_", "]"}], "=", 
   RowBox[{"PlusCC", "[", 
    RowBox[{
     RowBox[{"-", "ez"}], "*", 
     RowBox[{"1", "/", "4"}], "*", 
     RowBox[{"g", "^", "2"}], "*", 
     RowBox[{
      RowBox[{
       RowBox[{"ell", "'"}], "[", "s", "]"}], "^", "2"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"r1GG", "[", "s_", "]"}], "=", 
   RowBox[{"PlusCC", "[", 
    RowBox[{
     RowBox[{"-", "ez"}], "*", 
     RowBox[{"1", "/", "4"}], "*", 
     RowBox[{"g", "^", "2"}], "*", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ell", "'"}], "[", "p", "]"}], "^", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "0", ",", "s"}], "}"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"M1GG", "[", "s_", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F1GG", "[", "s_", "]"}], "=", 
    RowBox[{"PlusCC", "[", 
     RowBox[{
      RowBox[{"1", "/", "4"}], "*", 
      RowBox[{"g", "^", "2"}], "*", "ez", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Fc", "*", 
         RowBox[{
          RowBox[{
           RowBox[{"ell", "'"}], "[", "1", "]"}], "^", "2"}]}], "-", 
        RowBox[{"Integrate", "[", 
         RowBox[{
          RowBox[{"p", "*", 
           RowBox[{
            RowBox[{"ell", "'"}], "[", "p", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "s", ",", "1"}], "}"}]}], "]"}]}], ")"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"r1", "[", 
    RowBox[{"s_", ",", "tau_", ",", "Ts_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"r1WW", "[", 
     RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], "+", 
    RowBox[{"r1GW", "[", 
     RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], "+", 
    RowBox[{"r1GG", "[", "s", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"t1", "[", 
    RowBox[{"s_", ",", "tau_", ",", "Ts_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"t1WW", "[", 
     RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], "+", 
    RowBox[{"t1GW", "[", 
     RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], "+", 
    RowBox[{"t1GG", "[", "s", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", 
    RowBox[{"s_", ",", "tau_", ",", "Ts_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "chi"}], "*", "ez"}], "+", 
    RowBox[{"F1WW", "[", 
     RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], "+", 
    RowBox[{"F1GW", "[", 
     RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], "+", 
    RowBox[{"F1GG", "[", "s", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"M1", "[", 
    RowBox[{"s_", ",", "tau_", ",", "Ts_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"M1WW", "[", 
     RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], "+", 
    RowBox[{"M1GW", "[", 
     RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], "+", 
    RowBox[{"M1GG", "[", "s", "]"}]}]}], ";"}], "\n"}], "Input",
 CellChangeTimes->{{3.9976234865214233`*^9, 3.997623486521471*^9}, 
   3.997624258093857*^9, 3.997624332860345*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"c2cdb464-ce41-478f-b6f0-abc4964ddbb3"],

Cell[BoxData["\<\"--- 2. EXACT ANALYTICAL SOLUTIONS ---\"\>"], "Print",
 CellChangeTimes->{3.9976247401122704`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"5d6b9627-2728-4415-b1ec-0ff505845d93"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Governing Equations & Multiple-Scales Expansion", "Section",
 CellChangeTimes->{
  3.9976243423134813`*^9},ExpressionUUID->"e3dd1d0a-2f77-4f66-ba34-\
467e64da4614"],

Cell["\<\
Constructs the governing equations. Expands the spatial fields up to O(\
\[Epsilon] ^3/2) and applies the multiple-scales temporal derivative to \
extract the hierarchy of perturbation equations.\
\>", "Text",
 CellChangeTimes->{{3.997624348472178*^9, 3.997624353190037*^9}, 
   3.997639446384989*^9},ExpressionUUID->"f317288e-c965-4d2c-9daf-\
bac72596663f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
   "Print", "[", "\"\<--- 3. GOVERNING EQUATIONS & PERTURBATION ---\>\"", 
    "]"}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r32", "[", 
    RowBox[{"s_", ",", "tau_", ",", "Ts_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r32x", "[", 
      RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], ",", 
     RowBox[{"r32y", "[", 
      RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], ",", 
     RowBox[{"r32z", "[", 
      RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"t32", "[", 
    RowBox[{"s_", ",", "tau_", ",", "Ts_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"t32x", "[", 
      RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], ",", 
     RowBox[{"t32y", "[", 
      RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], ",", 
     RowBox[{"t32z", "[", 
      RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"F32", "[", 
    RowBox[{"s_", ",", "tau_", ",", "Ts_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"F32x", "[", 
      RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], ",", 
     RowBox[{"F32y", "[", 
      RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], ",", 
     RowBox[{"F32z", "[", 
      RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"M32", "[", 
     RowBox[{"s_", ",", "tau_", ",", "Ts_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"M32x", "[", 
       RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], ",", 
      RowBox[{"M32y", "[", 
       RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], ",", 
      RowBox[{"M32z", "[", 
       RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}]}], "}"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{"s_", ",", "tau_", ",", "Ts_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"s", "*", "ez"}], "+", 
    RowBox[{"delta", "*", 
     RowBox[{"r12", "[", 
      RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"delta", "^", "2"}], "*", 
     RowBox[{"r1", "[", 
      RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"delta", "^", "3"}], "*", 
     RowBox[{"r32", "[", 
      RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"t", "[", 
    RowBox[{"s_", ",", "tau_", ",", "Ts_"}], "]"}], "=", 
   RowBox[{"ez", "+", 
    RowBox[{"delta", "*", 
     RowBox[{"t12", "[", 
      RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"delta", "^", "2"}], "*", 
     RowBox[{"t1", "[", 
      RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"delta", "^", "3"}], "*", 
     RowBox[{"t32", "[", 
      RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"s_", ",", "tau_", ",", "Ts_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "Fc"}], "*", "ez"}], "+", 
    RowBox[{"delta", "*", 
     RowBox[{"F12", "[", 
      RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"delta", "^", "2"}], "*", 
     RowBox[{"F1", "[", 
      RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"delta", "^", "3"}], "*", 
     RowBox[{"F32", "[", 
      RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", 
    RowBox[{"s_", ",", "tau_", ",", "Ts_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"delta", "*", 
     RowBox[{"M12", "[", 
      RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"delta", "^", "2"}], "*", 
     RowBox[{"M1", "[", 
      RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"delta", "^", "3"}], "*", 
     RowBox[{"M32", "[", 
      RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"TimeDeriv", "[", "expr_", "]"}], ":=", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"expr", ",", "tau"}], "]"}], "+", 
     RowBox[{
      RowBox[{"delta", "^", "2"}], "*", 
      RowBox[{"D", "[", 
       RowBox[{"expr", ",", "Ts"}], "]"}]}]}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ForceEq", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], ",", "s"}], "]"}], "-", 
    RowBox[{"ProjectionOperator", "[", 
     RowBox[{
      RowBox[{"t", "[", 
       RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], ",", 
      RowBox[{"TimeDeriv", "[", 
       RowBox[{"r", "[", 
        RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], "]"}]}], "]"}], "+", 
    RowBox[{"delta", "*", 
     RowBox[{"ProjectionOperator", "[", 
      RowBox[{
       RowBox[{"t", "[", 
        RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], ",", 
       RowBox[{"g", "*", 
        RowBox[{"Dot", "[", 
         RowBox[{
          RowBox[{"r", "[", 
           RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], ",", "ez"}], "]"}], "*",
         "ex"}]}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MomentEq", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], ",", "s"}], "]"}], "+", 
    RowBox[{"Cross", "[", 
     RowBox[{
      RowBox[{"t", "[", 
       RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], ",", 
      RowBox[{"F", "[", 
       RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}]}], "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ConstEq", "=", 
   RowBox[{
    RowBox[{"M", "[", 
     RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], "-", 
    RowBox[{"Cross", "[", 
     RowBox[{
      RowBox[{"t", "[", 
       RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], ",", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], ",", "s"}], "]"}]}], 
     "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ConstraintEq", "=", 
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{
       RowBox[{"t", "[", 
        RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], ",", 
       RowBox[{"t", "[", 
        RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}]}], "]"}], "-", "1"}]}], 
   ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eq12Kinematic", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"r", "[", 
            RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], ",", "s"}], "]"}], "-", 
         RowBox[{"t", "[", 
          RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"delta", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
      "Normal"}], ",", "delta", ",", "1"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Eq12Force", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"ForceEq", ",", 
        RowBox[{"{", 
         RowBox[{"delta", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
      "Normal"}], ",", "delta", ",", "1"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Eq12Moment", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"MomentEq", ",", 
        RowBox[{"{", 
         RowBox[{"delta", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
      "Normal"}], ",", "delta", ",", "1"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Eq12Const", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"ConstEq", ",", 
        RowBox[{"{", 
         RowBox[{"delta", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
      "Normal"}], ",", "delta", ",", "1"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Eq12Constraint", "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"ConstraintEq", ",", 
         RowBox[{"{", 
          RowBox[{"delta", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
       "Normal"}], ",", "delta", ",", "1"}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eq1Kinematic", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"r", "[", 
            RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}], ",", "s"}], "]"}], "-", 
         RowBox[{"t", "[", 
          RowBox[{"s", ",", "tau", ",", "Ts"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"delta", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
      "Normal"}], ",", "delta", ",", "2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Eq1Force", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"ForceEq", ",", 
        RowBox[{"{", 
         RowBox[{"delta", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
      "Normal"}], ",", "delta", ",", "2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Eq1Moment", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"MomentEq", ",", 
        RowBox[{"{", 
         RowBox[{"delta", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
      "Normal"}], ",", "delta", ",", "2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Eq1Const", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"ConstEq", ",", 
        RowBox[{"{", 
         RowBox[{"delta", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
      "Normal"}], ",", "delta", ",", "2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Eq1Constraint", "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"ConstraintEq", ",", 
         RowBox[{"{", 
          RowBox[{"delta", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
       "Normal"}], ",", "delta", ",", "2"}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eq32Force", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"ForceEq", ",", 
        RowBox[{"{", 
         RowBox[{"delta", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
      "Normal"}], ",", "delta", ",", "3"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Eq32Moment", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"MomentEq", ",", 
        RowBox[{"{", 
         RowBox[{"delta", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
      "Normal"}], ",", "delta", ",", "3"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Eq32Const", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"ConstEq", ",", 
        RowBox[{"{", 
         RowBox[{"delta", ",", "0", ",", "3"}], "}"}]}], "]"}], "//", 
      "Normal"}], ",", "delta", ",", "3"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9976234865214233`*^9, 3.997623486521471*^9}, 
   3.997624258093857*^9, 3.997624332860345*^9, 3.9976243655706453`*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"c7cb9424-9fbe-4dbd-a53f-9c9c95296b24"],

Cell[BoxData["\<\"--- 3. GOVERNING EQUATIONS & PERTURBATION ---\"\>"], "Print",
 CellChangeTimes->{3.997624740918035*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"0dc1570e-ebfc-471c-8296-ae7d2058e22e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Validation of Analytical Solutions", "Section",
 CellChangeTimes->{{3.9976243677529697`*^9, 
  3.997624370207796*^9}},ExpressionUUID->"6d3890ae-307f-4bba-b452-\
be2f18423555"],

Cell["\<\
Substitutes the exact analytical solutions back into the O(\[Epsilon] ^1/2) \
and O(\[Epsilon]) PDEs and boundary conditions. Demonstrates that the \
residuals perfectly cancel to zero, verifying the analytical derivation.\
\>", "Text",
 CellChangeTimes->{{3.997624378346655*^9, 
  3.997624383516378*^9}},ExpressionUUID->"0c788578-fcc3-4484-a407-\
c0f592e0e1a8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
   "Print", "[", "\"\<--- 4. VALIDATING PDES & BOUNDARY CONDITIONS ---\>\"", 
    "]"}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ValidationRules", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Cross", "[", 
        RowBox[{
         RowBox[{"W", "[", "Ts", "]"}], ",", 
         RowBox[{"W", "[", "Ts", "]"}]}], "]"}], "->", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], ",", 
      RowBox[{
       RowBox[{"Cross", "[", 
        RowBox[{
         RowBox[{"Wc", "[", "Ts", "]"}], ",", 
         RowBox[{"Wc", "[", "Ts", "]"}]}], "]"}], "->", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"ell", "'''"}], "[", "s", "]"}], "->", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s", "^", "2"}], "-", "1"}], ")"}]}], "+", 
        RowBox[{"Fc", " ", 
         RowBox[{
          RowBox[{"ell", "'"}], "[", "1", "]"}]}], "-", 
        RowBox[{"Fc", " ", 
         RowBox[{
          RowBox[{"ell", "'"}], "[", "s", "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "''''"}], "[", "s", "]"}], "->", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "Fc"}], "*", 
         RowBox[{
          RowBox[{"var", "''"}], "[", "s", "]"}]}], "-", 
        RowBox[{"I", "*", "omega", "*", 
         RowBox[{"var", "[", "s", "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"varC", "''''"}], "[", "s", "]"}], "->", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "Fc"}], "*", 
         RowBox[{
          RowBox[{"varC", "''"}], "[", "s", "]"}]}], "+", 
        RowBox[{"I", "*", "omega", "*", 
         RowBox[{"varC", "[", "s", "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"var", "[", "0", "]"}], "->", "0"}], ",", 
      RowBox[{
       RowBox[{"varC", "[", "0", "]"}], "->", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "'"}], "[", "0", "]"}], "->", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"varC", "'"}], "[", "0", "]"}], "->", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "''"}], "[", "1", "]"}], "->", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"varC", "''"}], "[", "1", "]"}], "->", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "'''"}], "[", "1", "]"}], "->", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"varC", "'''"}], "[", "1", "]"}], "->", "0"}], ",", 
      RowBox[{
       RowBox[{"ell", "[", "0", "]"}], "->", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"ell", "'"}], "[", "0", "]"}], "->", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"ell", "''"}], "[", "1", "]"}], "->", "0"}]}], "}"}]}], ";"}],
   "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<-- O(eps^1/2) PDEs --\>\"", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Kinematic: \>\"", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Eq12Kinematic", "/.", " ", "ValidationRules"}], "//", 
      "Expand"}], "//", "Simplify"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Constitutive: \>\"", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Eq12Const", "/.", " ", "ValidationRules"}], "//", "Expand"}], "//",
      "Simplify"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Constraint: \>\"", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Eq12Constraint", "/.", " ", "ValidationRules"}], "//", 
      "Expand"}], "//", "Simplify"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Force: \>\"", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Eq12Force", "/.", " ", "ValidationRules"}], "//", "Expand"}], "//",
      "Simplify"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Moment: \>\"", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Eq12Moment", "/.", " ", "ValidationRules"}], "//", "Expand"}],
       "//", "Simplify"}]}], "]"}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<-- O(eps^1/2) Boundary Conditions --\>\"", "]"}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<r12(0) = \>\"", ",", 
    RowBox[{
     RowBox[{"r12", "[", 
      RowBox[{"0", ",", "tau", ",", "Ts"}], "]"}], "/.", " ", 
     "ValidationRules"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<t12(0) = \>\"", ",", 
    RowBox[{
     RowBox[{"t12", "[", 
      RowBox[{"0", ",", "tau", ",", "Ts"}], "]"}], "/.", " ", 
     "ValidationRules"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<M12(1) = \>\"", ",", 
    RowBox[{
     RowBox[{"M12", "[", 
      RowBox[{"1", ",", "tau", ",", "Ts"}], "]"}], "/.", " ", 
     "ValidationRules"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<F12(1) + Fc*t12(1) = \>\"", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"F12", "[", 
          RowBox[{"1", ",", "tau", ",", "Ts"}], "]"}], "+", 
         RowBox[{"Fc", "*", 
          RowBox[{"t12", "[", 
           RowBox[{"1", ",", "tau", ",", "Ts"}], "]"}]}]}], "/.", " ", 
        "ValidationRules"}], "//", "Expand"}], "//", "Simplify"}]}], "]"}], 
   ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<-- O(eps) PDEs --\>\"", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Kinematic: \>\"", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Eq1Kinematic", "/.", " ", "ValidationRules"}], "//", 
      "Expand"}], "//", "Simplify"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Constitutive: \>\"", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Eq1Const", "/.", " ", "ValidationRules"}], "//", "Expand"}], "//",
      "Simplify"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Constraint: \>\"", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Eq1Constraint", "/.", " ", "ValidationRules"}], "//", 
      "Expand"}], "//", "Simplify"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Force: \>\"", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Eq1Force", "/.", " ", "ValidationRules"}], "//", "Expand"}], "//",
      "Simplify"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Moment: \>\"", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Eq1Moment", "/.", " ", "ValidationRules"}], "//", "Expand"}], 
      "//", "Simplify"}]}], "]"}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<-- O(eps) Boundary Conditions --\>\"", "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<r1(0) = \>\"", ",", 
    RowBox[{
     RowBox[{"r1", "[", 
      RowBox[{"0", ",", "tau", ",", "Ts"}], "]"}], "/.", " ", 
     "ValidationRules"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<t1(0) = \>\"", ",", 
    RowBox[{
     RowBox[{"t1", "[", 
      RowBox[{"0", ",", "tau", ",", "Ts"}], "]"}], "/.", " ", 
     "ValidationRules"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<M1(1) = \>\"", ",", 
    RowBox[{
     RowBox[{"M1", "[", 
      RowBox[{"1", ",", "tau", ",", "Ts"}], "]"}], "/.", " ", 
     "ValidationRules"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<F1(1) + Fc*t1(1) = \>\"", ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"F1", "[", 
         RowBox[{"1", ",", "tau", ",", "Ts"}], "]"}], "+", 
        RowBox[{"Fc", "*", 
         RowBox[{"t1", "[", 
          RowBox[{"1", ",", "tau", ",", "Ts"}], "]"}]}]}], "/.", " ", 
       "ValidationRules"}], "//", "Expand"}], "//", "Simplify"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9976234865214233`*^9, 3.997623486521471*^9}, 
   3.997624258093857*^9, 3.997624332860345*^9, 3.9976243655706453`*^9, 
   3.997624397185616*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"4b5c0567-bc0a-443c-9f35-c80e69bfafaf"],

Cell[CellGroupData[{

Cell[BoxData["\<\"--- 4. VALIDATING PDES & BOUNDARY CONDITIONS ---\"\>"], \
"Print",
 CellChangeTimes->{3.9976247493205767`*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"4234420b-0989-44c8-a204-d760b2acbc30"],

Cell[BoxData["\<\"-- O(eps^1/2) PDEs --\"\>"], "Print",
 CellChangeTimes->{3.99762474932137*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"f307c658-0128-4ab7-8774-1528c9157072"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Kinematic: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["Kinematic: ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.997624749321806*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"c05daf91-e9b7-456b-b43b-eba32ba9c3a3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Constitutive: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["Constitutive: ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.997624749322093*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"95bb381e-f88b-4a68-9a23-13dc6bc8301f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Constraint: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Constraint: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.997624749322359*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"88aa8e7c-631d-478a-be21-3f0f7e58be6a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Force: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["Force: ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.997624749322632*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"f9922852-3c4a-455b-98e6-a07b17e0d327"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Moment: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["Moment: ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.997624749322895*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"f48b9c80-8616-43e9-aa2e-34ea1c323e3b"],

Cell[BoxData["\<\"-- O(eps^1/2) Boundary Conditions --\"\>"], "Print",
 CellChangeTimes->{3.997624749323148*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"84d66a57-6a82-476c-bbc4-4a0eb000cc11"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"r12(0) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["r12(0) = ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.997624749323419*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"136be131-90e0-4532-9338-bdb1f0a9b5dd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"t12(0) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["t12(0) = ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.997624749323689*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"dff27f79-f65e-4cea-98d0-ac956beb564d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"M12(1) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["M12(1) = ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.997624749323955*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"37aa9cd2-ad0e-4084-9c9c-cf33356bcbdc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F12(1) + Fc*t12(1) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["F12(1) + Fc*t12(1) = ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.997624749324216*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"b1ceb3e7-08f7-48e6-9c3c-05eccc03b5dd"],

Cell[BoxData["\<\"-- O(eps) PDEs --\"\>"], "Print",
 CellChangeTimes->{3.99762474932448*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"9c7c86b1-e8a4-41af-a39c-d7a430c248df"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Kinematic: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["Kinematic: ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.997624749324737*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"d3f2d693-3877-49f6-8e97-26153fd60061"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Constitutive: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["Constitutive: ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.997624749324993*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"7898bdb1-4020-4976-bcff-7e313a335cc9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Constraint: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Constraint: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.997624749325246*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"0c064a81-00c8-4283-9cff-3aee6ea5b52c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Force: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["Force: ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.997624749325499*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"2a7a3134-1ad5-4a3c-ae10-2a8d8cdf4afc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Moment: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["Moment: ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.997624749325747*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"f5fc3b17-3c47-4897-ab61-1663324d4fc5"],

Cell[BoxData["\<\"-- O(eps) Boundary Conditions --\"\>"], "Print",
 CellChangeTimes->{3.997624749325988*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"7ea99ac1-8176-4983-ac96-1203e6a9e593"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"r1(0) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["r1(0) = ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.9976247493262444`*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"426fcb64-1dd1-43ae-ad4c-d272a95f8c9f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"t1(0) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["t1(0) = ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.997624749326495*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"00fcd30e-c5de-4756-8e39-85676f70679a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"M1(1) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["M1(1) = ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.997624749326754*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"7978045e-0ccb-4129-8311-772834d7b8cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F1(1) + Fc*t1(1) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", "chi"}]}], "}"}]}],
  SequenceForm["F1(1) + Fc*t1(1) = ", {0, 0, -$CellContext`chi}],
  Editable->False]], "Print",
 CellChangeTimes->{3.997624749365471*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"c97ba1f3-de0b-4d1f-b1d1-ab58f510b609"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Extraction of Secularity Integrands", "Section",
 CellChangeTimes->{
  3.997624398929216*^9},ExpressionUUID->"b21bdac4-83b1-4303-b961-\
bcc90bd6cbc2"],

Cell["\<\
Isolates the O(\[Epsilon]^3/2) forcing terms. Extracts the fundamental \
harmonic and constructs the secularity integrands. Uses a vector polarization \
trick to cleanly separate the \[Alpha] and \[Beta] cubic coefficients while \
avoiding symbolic pseudo-singularities.\
\>", "Text",
 CellChangeTimes->{{3.997624407555496*^9, 
  3.99762441269048*^9}},ExpressionUUID->"569d491a-1779-4271-bcfa-\
ded8838ab33b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
   "Print", "[", "\"\<--- 5. EXTRACTING SECULARITY INTEGRANDS ---\>\"", "]"}],
    ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ZeroOutOrder32", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r32x", "->", 
       RowBox[{"(", 
        RowBox[{"0", "&"}], ")"}]}], ",", 
      RowBox[{"r32y", "->", 
       RowBox[{"(", 
        RowBox[{"0", "&"}], ")"}]}], ",", 
      RowBox[{"r32z", "->", 
       RowBox[{"(", 
        RowBox[{"0", "&"}], ")"}]}], ",", 
      RowBox[{"t32x", "->", 
       RowBox[{"(", 
        RowBox[{"0", "&"}], ")"}]}], ",", 
      RowBox[{"t32y", "->", 
       RowBox[{"(", 
        RowBox[{"0", "&"}], ")"}]}], ",", 
      RowBox[{"t32z", "->", 
       RowBox[{"(", 
        RowBox[{"0", "&"}], ")"}]}], ",", 
      RowBox[{"F32x", "->", 
       RowBox[{"(", 
        RowBox[{"0", "&"}], ")"}]}], ",", 
      RowBox[{"F32y", "->", 
       RowBox[{"(", 
        RowBox[{"0", "&"}], ")"}]}], ",", 
      RowBox[{"F32z", "->", 
       RowBox[{"(", 
        RowBox[{"0", "&"}], ")"}]}], ",", 
      RowBox[{"M32x", "->", 
       RowBox[{"(", 
        RowBox[{"0", "&"}], ")"}]}], ",", 
      RowBox[{"M32y", "->", 
       RowBox[{"(", 
        RowBox[{"0", "&"}], ")"}]}], ",", 
      RowBox[{"M32z", "->", 
       RowBox[{"(", 
        RowBox[{"0", "&"}], ")"}]}]}], "}"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S2", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"Eq32Force", "/.", " ", "ZeroOutOrder32"}], ")"}]}], "//", 
    "Expand"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S3", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"Eq32Moment", "/.", " ", "ZeroOutOrder32"}], ")"}]}], "//", 
    "Expand"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"S4", "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"Eq32Const", "/.", " ", "ZeroOutOrder32"}], ")"}]}], "//", 
     "Expand"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f2", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"S2", ",", 
     RowBox[{"Exp", "[", 
      RowBox[{"I", "*", "omega", "*", "tau"}], "]"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"f3", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"S3", ",", 
     RowBox[{"Exp", "[", 
      RowBox[{"I", "*", "omega", "*", "tau"}], "]"}]}], "]"}]}], ";"}], "\n", 

 RowBox[{
  RowBox[{
   RowBox[{"f4", "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"S4", ",", 
      RowBox[{"Exp", "[", 
       RowBox[{"I", "*", "omega", "*", "tau"}], "]"}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SecularityIntegrand", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"phiC", "'"}], "[", "s", "]"}], "*", "f2"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"phiC", "''"}], "[", "s", "]"}], "*", 
     RowBox[{"Cross", "[", 
      RowBox[{"ez", ",", "f3"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"phiC", "'''"}], "[", "s", "]"}], "*", 
     RowBox[{"Cross", "[", 
      RowBox[{"ez", ",", "f4"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"DeltaIntegrand", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"SecularityIntegrand", ",", 
      RowBox[{"g", "^", "2"}]}], "]"}], "//", "Expand"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MinusLambdaXiParallelIntegrand", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"DeltaIntegrand", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"Wx", "[", "Ts", "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"MinusLambdaXiPerpIntegrand", "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"DeltaIntegrand", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"Wy", "[", "Ts", "]"}]}], "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"StaticIntegrand", "=", 
   RowBox[{"SecularityIntegrand", "/.", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Wx", "'"}], "[", "Ts", "]"}], "->", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Wy", "'"}], "[", "Ts", "]"}], "->", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Wxc", "'"}], "[", "Ts", "]"}], "->", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Wyc", "'"}], "[", "Ts", "]"}], "->", "0"}]}], "}"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"LambdaGammaIntegrand", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"StaticIntegrand", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "/.", " ", 
       RowBox[{"g", "->", "0"}]}], "]"}], ",", 
     RowBox[{"chi", "*", 
      RowBox[{"Wx", "[", "Ts", "]"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"LambdaGammaBoundary", "=", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"phiC", "'"}], "[", "1", "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"-", 
         RowBox[{
          RowBox[{"var", "'"}], "[", "1", "]"}]}], ")"}]}], ")"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CubicIntegrand", "=", 
   RowBox[{
    RowBox[{"StaticIntegrand", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "/.", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"chi", "->", "0"}], ",", 
      RowBox[{"g", "->", "0"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"LambdaBetaIntegrand", "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{"CubicIntegrand", "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Wx", "[", "Ts", "]"}], "->", "1"}], ",", 
        RowBox[{
         RowBox[{"Wy", "[", "Ts", "]"}], "->", "I"}], ",", 
        RowBox[{
         RowBox[{"Wxc", "[", "Ts", "]"}], "->", "1"}], ",", 
        RowBox[{
         RowBox[{"Wyc", "[", "Ts", "]"}], "->", 
         RowBox[{"-", "I"}]}]}], "}"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"AlphaPlusBetaIntegrand", "=", 
   RowBox[{"(", 
    RowBox[{"CubicIntegrand", "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Wx", "[", "Ts", "]"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"Wy", "[", "Ts", "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{"Wxc", "[", "Ts", "]"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"Wyc", "[", "Ts", "]"}], "->", "0"}]}], "}"}]}], ")"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"LambdaAlphaIntegrand", "=", 
   RowBox[{"AlphaPlusBetaIntegrand", "-", "LambdaBetaIntegrand"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9976234865214233`*^9, 3.997623486521471*^9}, 
   3.997624258093857*^9, 3.997624332860345*^9, 3.9976243655706453`*^9, 
   3.997624397185616*^9, 3.9976244335310717`*^9},
 CellLabel->"In[89]:=",ExpressionUUID->"6f949214-1c97-4996-a293-7c21733f7f5a"],

Cell[BoxData["\<\"--- 5. EXTRACTING SECULARITY INTEGRANDS ---\"\>"], "Print",
 CellChangeTimes->{3.997624749370553*^9},
 CellLabel->
  "During evaluation of \
In[89]:=",ExpressionUUID->"2ea0c2dd-ae2c-470e-aa7e-024c9caa5034"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hybrid Symbolic-Numerical Evaluation", "Section",
 CellChangeTimes->{
  3.9976244399499598`*^9},ExpressionUUID->"34452fd0-99c9-44f0-9075-\
266f354eb035"],

Cell["\<\
Evaluates the eigenfunction, adjoint eigenfunction and the threshold \
parameters F_c and \[Omega]. Computes the final values of \[Alpha],\[Beta],\
\[Gamma],\[Xi]\[DoubleVerticalBar], and \[Xi]\[UpTee].\
\>", "Text",
 CellChangeTimes->{{3.997624446710045*^9, 3.997624465652227*^9}, {
  3.9976394898951*^9, 
  3.997639589182418*^9}},ExpressionUUID->"d3578764-d3bf-40d0-b541-\
fab2c87b13cd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
    "Print", "[", "\"\<--- 6. NUMERICAL SOLVER & INTEGRATION ---\>\"", "]"}], 
    ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"FcVal", ",", "omegaVal", ",", "k", ",", "x"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"DetFunc", "[", 
      RowBox[{"FcNum_", ",", "omegaNum_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"roots", ",", "funcs", ",", "mat"}], "}"}], ",", 
       RowBox[{
        RowBox[{"roots", "=", 
         RowBox[{"k", "/.", " ", 
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"k", "^", "4"}], "+", 
              RowBox[{"FcNum", "*", 
               RowBox[{"k", "^", "2"}]}], "+", 
              RowBox[{"I", "*", "omegaNum"}]}], "==", "0"}], ",", "k"}], 
           "]"}]}]}], ";", 
        RowBox[{"funcs", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"#", "*", "s"}], "]"}], "&"}], "/@", "roots"}]}], ";", 
        RowBox[{"mat", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"funcs", "/.", " ", 
            RowBox[{"s", "->", "0"}]}], ",", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"funcs", ",", "s"}], "]"}], "/.", " ", 
            RowBox[{"s", "->", "0"}]}], ",", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"funcs", ",", 
              RowBox[{"{", 
               RowBox[{"s", ",", "2"}], "}"}]}], "]"}], "/.", " ", 
            RowBox[{"s", "->", "1"}]}], ",", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"funcs", ",", 
              RowBox[{"{", 
               RowBox[{"s", ",", "3"}], "}"}]}], "]"}], "/.", " ", 
            RowBox[{"s", "->", "1"}]}]}], "}"}]}], ";", 
        RowBox[{"Det", "[", "mat", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"eigen", "=", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"DetFunc", "[", 
            RowBox[{"FcVal", ",", "omegaVal"}], "]"}], "]"}], "==", "0"}], ",", 
         RowBox[{
          RowBox[{"Im", "[", 
           RowBox[{"DetFunc", "[", 
            RowBox[{"FcVal", ",", "omegaVal"}], "]"}], "]"}], "==", "0"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"FcVal", ",", 
           RowBox[{"377", "/", "10"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"omegaVal", ",", "190"}], "}"}]}], "}"}], ",", 
       RowBox[{"WorkingPrecision", "->", "30"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"FcNum", "=", 
     RowBox[{"N", "[", 
      RowBox[{"FcVal", "/.", " ", "eigen"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"omegaNum", "=", 
     RowBox[{"N", "[", 
      RowBox[{"omegaVal", "/.", " ", "eigen"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Fc = \>\"", ",", "FcNum", ",", "\"\<, omega = \>\"", ",", 
      "omegaNum"}], "]"}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"xRoots", "=", 
     RowBox[{"x", "/.", " ", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "^", "2"}], "+", 
          RowBox[{"FcNum", "*", "x"}], "+", 
          RowBox[{"I", "*", "omegaNum"}]}], "==", "0"}], ",", "x"}], 
       "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"k1Num", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"xRoots", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", 
    RowBox[{"k2Num", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"xRoots", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"k1cNum", "=", 
     RowBox[{"Conjugate", "[", "k1Num", "]"}]}], ";", 
    RowBox[{"k2cNum", "=", 
     RowBox[{"Conjugate", "[", "k2Num", "]"}]}], ";"}], "\[IndentingNewLine]",
    "\n", 
   RowBox[{
    RowBox[{"rootsVarphiNum", "=", 
     RowBox[{"{", 
      RowBox[{"k1Num", ",", 
       RowBox[{"-", "k1Num"}], ",", "k2Num", ",", 
       RowBox[{"-", "k2Num"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"funcsVarphiNum", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"#", "*", "s"}], "]"}], "&"}], "/@", "rootsVarphiNum"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"coeffsVarphiNum", "=", 
     RowBox[{"LinearSolve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"funcsVarphiNum", "/.", " ", 
          RowBox[{"s", "->", "0"}]}], ",", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"funcsVarphiNum", ",", "s"}], "]"}], "/.", " ", 
          RowBox[{"s", "->", "0"}]}], ",", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"funcsVarphiNum", ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", "2"}], "}"}]}], "]"}], "/.", " ", 
          RowBox[{"s", "->", "1"}]}], ",", 
         RowBox[{"funcsVarphiNum", "/.", " ", 
          RowBox[{"s", "->", "1"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"rootsPhiNum", "=", 
     RowBox[{"{", 
      RowBox[{"k1cNum", ",", 
       RowBox[{"-", "k1cNum"}], ",", "k2cNum", ",", 
       RowBox[{"-", "k2cNum"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"funcsPhiNum", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"#", "*", "s"}], "]"}], "&"}], "/@", "rootsPhiNum"}]}], ";"}],
    "\n", 
   RowBox[{
    RowBox[{"coeffsPhiNum", "=", 
     RowBox[{"LinearSolve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"funcsPhiNum", ",", "s"}], "]"}], "/.", " ", 
          RowBox[{"s", "->", "0"}]}], ",", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"funcsPhiNum", ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", "2"}], "}"}]}], "]"}], "/.", " ", 
          RowBox[{"s", "->", "0"}]}], ",", 
         RowBox[{"funcsPhiNum", "/.", " ", 
          RowBox[{"s", "->", "1"}]}], ",", 
         RowBox[{"funcsPhiNum", "/.", " ", 
          RowBox[{"s", "->", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"k1", ",", "k2", ",", "k1c", ",", "k2c"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"rootsVarphiSym", "=", 
     RowBox[{"{", 
      RowBox[{"k1", ",", 
       RowBox[{"-", "k1"}], ",", "k2", ",", 
       RowBox[{"-", "k2"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"rootsPhiSym", "=", 
     RowBox[{"{", 
      RowBox[{"k1c", ",", 
       RowBox[{"-", "k1c"}], ",", "k2c", ",", 
       RowBox[{"-", "k2c"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"varphiSol", "[", "s_", "]"}], "=", 
     RowBox[{"coeffsVarphiNum", ".", 
      RowBox[{"Exp", "[", 
       RowBox[{"rootsVarphiSym", "*", "s"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"varphiCSol", "[", "s_", "]"}], "=", 
     RowBox[{
      RowBox[{"Conjugate", "[", "coeffsVarphiNum", "]"}], ".", 
      RowBox[{"Exp", "[", 
       RowBox[{"rootsPhiSym", "*", "s"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"phiSol", "[", "s_", "]"}], "=", 
     RowBox[{"coeffsPhiNum", ".", 
      RowBox[{"Exp", "[", 
       RowBox[{"rootsPhiSym", "*", "s"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"phiCSol", "[", "s_", "]"}], "=", 
     RowBox[{
      RowBox[{"Conjugate", "[", "coeffsPhiNum", "]"}], ".", 
      RowBox[{"Exp", "[", 
       RowBox[{"rootsVarphiSym", "*", "s"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ellcSol", "[", "s_", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"6", "*", "FcNum"}], ")"}]}], "*", 
       RowBox[{"s", "^", "3"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"Sqrt", "[", "FcNum", "]"}], "]"}], "/", 
        RowBox[{"FcNum", "^", "2"}]}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "s"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"FcNum", "^", "2"}]}], "*", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"Sqrt", "[", "FcNum", "]"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{"Sqrt", "[", "FcNum", "]"}], "]"}], "/", 
        RowBox[{"FcNum", "^", 
         RowBox[{"(", 
          RowBox[{"5", "/", "2"}], ")"}]}]}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"FcNum", "*", "s"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"FcNum", "^", 
         RowBox[{"(", 
          RowBox[{"5", "/", "2"}], ")"}]}]}], "*", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"Sqrt", "[", "FcNum", "]"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"FuncRules", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Fc", "->", "FcNum"}], ",", 
       RowBox[{"omega", "->", "omegaNum"}], ",", 
       RowBox[{"var", "->", "varphiSol"}], ",", 
       RowBox[{"varC", "->", "varphiCSol"}], ",", 
       RowBox[{"ell", "->", "ellcSol"}], ",", 
       RowBox[{"phiC", "->", "phiCSol"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"AlphaIntegrandEval", "=", 
     RowBox[{"LambdaAlphaIntegrand", "/.", " ", "FuncRules"}]}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{"BetaIntegrandEval", "=", 
     RowBox[{"LambdaBetaIntegrand", "/.", " ", "FuncRules"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"GammaIntegrandEval", "=", 
     RowBox[{"LambdaGammaIntegrand", "/.", " ", "FuncRules"}]}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{"GammaBoundaryEval", "=", 
     RowBox[{"LambdaGammaBoundary", "/.", " ", "FuncRules"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"XiParIntegrandEval", "=", 
     RowBox[{"MinusLambdaXiParallelIntegrand", "/.", " ", "FuncRules"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"XiPerpIntegrandEval", "=", 
     RowBox[{"MinusLambdaXiPerpIntegrand", "/.", " ", "FuncRules"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"LambdaIntegrandEval", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"phiC", "'"}], "[", "s", "]"}], "*", 
        RowBox[{"var", "[", "s", "]"}]}], ")"}], "/.", " ", "FuncRules"}]}], 
    ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"RootSubstitutions", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k1", "->", "k1Num"}], ",", 
       RowBox[{"k2", "->", "k2Num"}], ",", 
       RowBox[{"k1c", "->", "k1cNum"}], ",", 
       RowBox[{"k2c", "->", "k2cNum"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"LambdaNumVal", "=", 
     RowBox[{"-", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"LambdaIntegrandEval", "/.", " ", "RootSubstitutions"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"s", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"alphaNum", "=", 
     RowBox[{
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"AlphaIntegrandEval", "/.", " ", "RootSubstitutions"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", "0", ",", "1"}], "}"}]}], "]"}], "/", 
      "LambdaNumVal"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"betaNum", "=", 
     RowBox[{
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"BetaIntegrandEval", "/.", " ", "RootSubstitutions"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", "0", ",", "1"}], "}"}]}], "]"}], "/", 
      "LambdaNumVal"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"gammaNum", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"GammaIntegrandEval", "/.", " ", "RootSubstitutions"}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "0", ",", "1"}], "}"}]}], "]"}], "+", 
        RowBox[{"(", 
         RowBox[{"GammaBoundaryEval", "/.", " ", "RootSubstitutions"}], 
         ")"}]}], ")"}], "/", "LambdaNumVal"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"xiParNum", "=", 
     RowBox[{
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"XiParIntegrandEval", "/.", " ", "RootSubstitutions"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", "0", ",", "1"}], "}"}]}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"-", "LambdaNumVal"}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"xiPerpNum", "=", 
     RowBox[{
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"XiPerpIntegrandEval", "/.", " ", "RootSubstitutions"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"s", ",", "0", ",", "1"}], "}"}]}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"-", "LambdaNumVal"}], ")"}]}]}], ";"}], "\[IndentingNewLine]",
    "\n", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<--- FINAL COEFFICIENTS ---\>\"", "]"}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Lambda = \>\"", ",", "LambdaNumVal"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<alpha = \>\"", ",", "alphaNum"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<beta = \>\"", ",", "betaNum"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<gamma = \>\"", ",", "gammaNum"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<xi_parallel = \>\"", ",", "xiParNum"}], "]"}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<xi_perp = \>\"", ",", "xiPerpNum"}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9976234865214233`*^9, 3.997623486521471*^9}, 
   3.997624258093857*^9, 3.997624332860345*^9, 3.9976243655706453`*^9, 
   3.997624397185616*^9, 3.9976244335310717`*^9},
 CellLabel->
  "In[108]:=",ExpressionUUID->"4c25fdea-8354-459c-935c-cce450027983"],

Cell[CellGroupData[{

Cell[BoxData["\<\"--- 6. NUMERICAL SOLVER & INTEGRATION ---\"\>"], "Print",
 CellChangeTimes->{3.997623520400386*^9, 3.997624749396741*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"2a879f66-6c53-406a-9721-0fdb69c9e865"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Fc = \"\>", "\[InvisibleSpace]", "37.69543084031858`", 
   "\[InvisibleSpace]", "\<\", omega = \"\>", "\[InvisibleSpace]", 
   "191.2586357652531`"}],
  SequenceForm["Fc = ", 37.69543084031858, ", omega = ", 191.2586357652531],
  Editable->False]], "Print",
 CellChangeTimes->{3.997623520400386*^9, 3.997624749449231*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"b4a1ed56-049c-4d00-9307-c349453e7ce6"],

Cell[BoxData["\<\"--- FINAL COEFFICIENTS ---\"\>"], "Print",
 CellChangeTimes->{3.997623520400386*^9, 3.997624849382875*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"484c8be0-146f-4e09-866d-04e815fb1435"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"Lambda = \"\>", "\[InvisibleSpace]", "0.08720385832650554`"}],
    "\[VeryThinSpace]", "+", 
   RowBox[{"0.768194742636943`", " ", "\[ImaginaryI]"}]}],
  SequenceForm["Lambda = ", 
   Complex[0.08720385832650554, 0.768194742636943]],
  Editable->False]], "Print",
 CellChangeTimes->{3.997623520400386*^9, 3.997624849383445*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"a21c3520-c9bf-441e-80b1-5941bc01f139"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"alpha = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "451.03765396810354`"}], "-", 
    RowBox[{"327.5989467809942`", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["alpha = ", 
   Complex[-451.03765396810354`, -327.5989467809942]],
  Editable->False]], "Print",
 CellChangeTimes->{3.997623520400386*^9, 3.9976248493837976`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"5f27905a-7f13-4321-bebd-ab56213a24bc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"beta = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "517.9738831103786`"}], "+", 
    RowBox[{"353.95217413020237`", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["beta = ", 
   Complex[-517.9738831103786, 353.95217413020237`]],
  Editable->False]], "Print",
 CellChangeTimes->{3.997623520400386*^9, 3.9976248493840837`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"55ecfa3a-ee10-41bd-a62f-f961a1dc7ddd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"gamma = \"\>", "\[InvisibleSpace]", "7.344802561137418`"}], 
   "\[VeryThinSpace]", "+", 
   RowBox[{"5.342850285135652`", " ", "\[ImaginaryI]"}]}],
  SequenceForm["gamma = ", 
   Complex[7.344802561137418, 5.342850285135652]],
  Editable->False]], "Print",
 CellChangeTimes->{3.997623520400386*^9, 3.997624849384349*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"c72dfb76-d9ab-4995-b93b-e0fc2cf2b328"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"xi_parallel = \"\>", "\[InvisibleSpace]", 
    "0.049322627085197045`"}], "\[VeryThinSpace]", "+", 
   RowBox[{"0.01722942284706415`", " ", "\[ImaginaryI]"}]}],
  SequenceForm["xi_parallel = ", 
   Complex[0.049322627085197045`, 0.01722942284706415]],
  Editable->False]], "Print",
 CellChangeTimes->{3.997623520400386*^9, 3.997624849384622*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"17ff47d7-9674-4649-9da7-e132ef14fcfa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"xi_perp = \"\>", "\[InvisibleSpace]", 
    "0.01819365123020119`"}], "\[VeryThinSpace]", "-", 
   RowBox[{"0.004093898848589398`", " ", "\[ImaginaryI]"}]}],
  SequenceForm["xi_perp = ", 
   Complex[0.01819365123020119, -0.004093898848589398]],
  Editable->False]], "Print",
 CellChangeTimes->{3.997623520400386*^9, 3.99762484938489*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"37db5444-f149-4840-bf8a-14edc5e4763e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1167, 761},
WindowMargins->{{17, Automatic}, {-24, Automatic}},
FrontEndVersion->"15.0 for Mac OS X ARM (64-bit) (May 19, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d89c8f4a-6857-42be-b583-1e0af62ac1f1"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 221, 3, 96, "Title",ExpressionUUID->"154c5161-41ea-4d66-b130-e646210eacf3"],
Cell[800, 27, 540, 10, 83, "Subtitle",ExpressionUUID->"604bbc06-06aa-4352-b852-28cec0f2eea8"],
Cell[1343, 39, 334, 7, 33, "Text",ExpressionUUID->"d13b0658-195b-4ac8-808c-ace7f51eaf20"],
Cell[CellGroupData[{
Cell[1702, 50, 154, 3, 66, "Section",ExpressionUUID->"4aa43647-a3b3-486a-a611-1c888707095a"],
Cell[1859, 55, 478, 9, 55, "Text",ExpressionUUID->"1829be67-ecf5-47c8-bc3a-661c0542d734"],
Cell[CellGroupData[{
Cell[2362, 68, 2492, 73, 315, "Input",ExpressionUUID->"8bf007eb-423e-48b4-b00b-4ec277a863c1"],
Cell[4857, 143, 211, 4, 23, "Print",ExpressionUUID->"47c6d798-97ea-4519-b44b-9bb664d0848e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[5117, 153, 149, 3, 66, "Section",ExpressionUUID->"53cc885f-fd00-4295-85a1-89323d09b9a8"],
Cell[5269, 158, 495, 9, 55, "Text",ExpressionUUID->"de00cdeb-31c2-4bbb-ab1e-fa51486f1024"],
Cell[CellGroupData[{
Cell[5789, 171, 15789, 487, 968, "Input",ExpressionUUID->"c2cdb464-ce41-478f-b6f0-abc4964ddbb3"],
Cell[21581, 660, 219, 4, 23, "Print",ExpressionUUID->"5d6b9627-2728-4415-b1ec-0ff505845d93"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[21849, 670, 170, 3, 66, "Section",ExpressionUUID->"e3dd1d0a-2f77-4f66-ba34-467e64da4614"],
Cell[22022, 675, 368, 7, 55, "Text",ExpressionUUID->"f317288e-c965-4d2c-9daf-bac72596663f"],
Cell[CellGroupData[{
Cell[22415, 686, 11405, 347, 723, "Input",ExpressionUUID->"c7cb9424-9fbe-4dbd-a53f-9c9c95296b24"],
Cell[33823, 1035, 226, 4, 23, "Print",ExpressionUUID->"0dc1570e-ebfc-471c-8296-ae7d2058e22e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[34098, 1045, 181, 3, 66, "Section",ExpressionUUID->"6d3890ae-307f-4bba-b452-be2f18423555"],
Cell[34282, 1050, 372, 7, 55, "Text",ExpressionUUID->"0c788578-fcc3-4484-a407-c0f592e0e1a8"],
Cell[CellGroupData[{
Cell[34679, 1061, 8255, 247, 662, "Input",ExpressionUUID->"4b5c0567-bc0a-443c-9f35-c80e69bfafaf"],
Cell[CellGroupData[{
Cell[42959, 1312, 233, 5, 23, "Print",ExpressionUUID->"4234420b-0989-44c8-a204-d760b2acbc30"],
Cell[43195, 1319, 201, 4, 23, "Print",ExpressionUUID->"f307c658-0128-4ab7-8774-1528c9157072"],
Cell[43399, 1325, 372, 10, 23, "Print",ExpressionUUID->"c05daf91-e9b7-456b-b43b-eba32ba9c3a3"],
Cell[43774, 1337, 378, 10, 23, "Print",ExpressionUUID->"95bb381e-f88b-4a68-9a23-13dc6bc8301f"],
Cell[44155, 1349, 307, 8, 23, "Print",ExpressionUUID->"88aa8e7c-631d-478a-be21-3f0f7e58be6a"],
Cell[44465, 1359, 364, 10, 23, "Print",ExpressionUUID->"f9922852-3c4a-455b-98e6-a07b17e0d327"],
Cell[44832, 1371, 366, 10, 23, "Print",ExpressionUUID->"f48b9c80-8616-43e9-aa2e-34ea1c323e3b"],
Cell[45201, 1383, 217, 4, 23, "Print",ExpressionUUID->"84d66a57-6a82-476c-bbc4-4a0eb000cc11"],
Cell[45421, 1389, 368, 10, 23, "Print",ExpressionUUID->"136be131-90e0-4532-9338-bdb1f0a9b5dd"],
Cell[45792, 1401, 368, 10, 23, "Print",ExpressionUUID->"dff27f79-f65e-4cea-98d0-ac956beb564d"],
Cell[46163, 1413, 368, 10, 23, "Print",ExpressionUUID->"37aa9cd2-ad0e-4084-9c9c-cf33356bcbdc"],
Cell[46534, 1425, 392, 10, 23, "Print",ExpressionUUID->"b1ceb3e7-08f7-48e6-9c3c-05eccc03b5dd"],
Cell[46929, 1437, 197, 4, 23, "Print",ExpressionUUID->"9c7c86b1-e8a4-41af-a39c-d7a430c248df"],
Cell[47129, 1443, 372, 10, 23, "Print",ExpressionUUID->"d3f2d693-3877-49f6-8e97-26153fd60061"],
Cell[47504, 1455, 378, 10, 23, "Print",ExpressionUUID->"7898bdb1-4020-4976-bcff-7e313a335cc9"],
Cell[47885, 1467, 307, 8, 23, "Print",ExpressionUUID->"0c064a81-00c8-4283-9cff-3aee6ea5b52c"],
Cell[48195, 1477, 364, 10, 23, "Print",ExpressionUUID->"2a7a3134-1ad5-4a3c-ae10-2a8d8cdf4afc"],
Cell[48562, 1489, 366, 10, 23, "Print",ExpressionUUID->"f5fc3b17-3c47-4897-ab61-1663324d4fc5"],
Cell[48931, 1501, 213, 4, 23, "Print",ExpressionUUID->"7ea99ac1-8176-4983-ac96-1203e6a9e593"],
Cell[49147, 1507, 368, 10, 23, "Print",ExpressionUUID->"426fcb64-1dd1-43ae-ad4c-d272a95f8c9f"],
Cell[49518, 1519, 366, 10, 23, "Print",ExpressionUUID->"00fcd30e-c5de-4756-8e39-85676f70679a"],
Cell[49887, 1531, 366, 10, 23, "Print",ExpressionUUID->"7978045e-0ccb-4129-8311-772834d7b8cd"],
Cell[50256, 1543, 427, 11, 23, "Print",ExpressionUUID->"c97ba1f3-de0b-4d1f-b1d1-ab58f510b609"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[50744, 1561, 156, 3, 66, "Section",ExpressionUUID->"b21bdac4-83b1-4303-b961-bcc90bd6cbc2"],
Cell[50903, 1566, 419, 8, 55, "Text",ExpressionUUID->"569d491a-1779-4271-bcfa-ded8838ab33b"],
Cell[CellGroupData[{
Cell[51347, 1578, 6847, 218, 539, "Input",ExpressionUUID->"6f949214-1c97-4996-a293-7c21733f7f5a"],
Cell[58197, 1798, 224, 4, 23, "Print",ExpressionUUID->"2ea0c2dd-ae2c-470e-aa7e-024c9caa5034"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[58470, 1808, 159, 3, 66, "Section",ExpressionUUID->"34452fd0-99c9-44f0-9075-266f354eb035"],
Cell[58632, 1813, 399, 8, 33, "Text",ExpressionUUID->"d3578764-d3bf-40d0-b541-fab2c87b13cd"],
Cell[CellGroupData[{
Cell[59056, 1825, 14526, 418, 1397, "Input",ExpressionUUID->"4c25fdea-8354-459c-935c-cce450027983"],
Cell[CellGroupData[{
Cell[73607, 2247, 245, 4, 23, "Print",ExpressionUUID->"2a879f66-6c53-406a-9721-0fdb69c9e865"],
Cell[73855, 2253, 476, 10, 23, "Print",ExpressionUUID->"b4a1ed56-049c-4d00-9307-c349453e7ce6"],
Cell[74334, 2265, 230, 4, 23, "Print",ExpressionUUID->"484c8be0-146f-4e09-866d-04e815fb1435"],
Cell[74567, 2271, 494, 12, 23, "Print",ExpressionUUID->"a21c3520-c9bf-441e-80b1-5941bc01f139"],
Cell[75064, 2285, 492, 12, 23, "Print",ExpressionUUID->"5f27905a-7f13-4321-bebd-ab56213a24bc"],
Cell[75559, 2299, 489, 12, 23, "Print",ExpressionUUID->"55ecfa3a-ee10-41bd-a62f-f961a1dc7ddd"],
Cell[76051, 2313, 488, 12, 23, "Print",ExpressionUUID->"c72dfb76-d9ab-4995-b93b-e0fc2cf2b328"],
Cell[76542, 2327, 512, 12, 23, "Print",ExpressionUUID->"17ff47d7-9674-4649-9da7-e132ef14fcfa"],
Cell[77057, 2341, 503, 12, 23, "Print",ExpressionUUID->"37db5444-f149-4840-bf8a-14edc5e4763e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


